Matching the Standard Model to Heavy-Quark Effective Theory and Nonrelativistic QCD

We find the leading electroweak corrections to the Lagrangians of heavy-quark effective theory and nonrelativistic QCD. These corrections appear in the Wilson coefficients of the two- and four-quark operators and are considered here at one-loop order through $\mathcal{O}(1/m^3)$ and $\mathcal{O}(1/m^2)$, respectively. The two-quark operators through this order include new parity violating terms, which we derive analogously to the parity preserving QCD result at one-loop order.

==> anc/Data/Matching4QNeqLO.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
{"\!\(\*SubscriptBox[\(d\), \(ss\)]\)" -> 
  (mb*mt*Pi*(36*mb*mt + MH^2*(-9 + 36*sw^2 - 32*sw^4))*SMP["alpha_fs"])/
   (36*MH^2*MW^2*sw^2), "\!\(\*SubscriptBox[\(d\), \(sv\)]\)" -> 
  (mb*mt*Pi*SMP["alpha_fs"])/(4*MW^2*sw^2), 
 "\!\(\*SubscriptBox[\(d\), \(vs\)]\)" -> 0, 
 "\!\(\*SubscriptBox[\(d\), \(vv\)]\)" -> 0, 
 "\!\(\*SuperscriptBox[SubscriptBox[\(d\), \(ss\)], \(c\)]\)" -> 
  -(mb*mt*Pi*SMP["alpha_fs"])/(2*MW^2*sw^2), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(d\), \(sv\)], \(c\)]\)" -> 
  -(mb*mt*Pi*SMP["alpha_fs"])/(2*(mb^2 + 2*mb*mt + mt^2 - MW^2)*sw^2), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(d\), \(vs\)], \(c\)]\)" -> 0, 
 "\!\(\*SuperscriptBox[SubscriptBox[\(d\), \(vv\)], \(c\)]\)" -> 0}


==> anc/Data/Matching4QeqLO.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
{"\!\(\*SubscriptBox[\(d\), \(ss\)]\)" -> 
  (mt^2*Pi*(36*mt^2 + MH^2*(3 - 8*sw^2)^2)*SMP["alpha_fs"])/
   (36*MH^2*MW^2*sw^2), "\!\(\*SubscriptBox[\(d\), \(sv\)]\)" -> 
  -(mt^2*Pi*SMP["alpha_fs"])/(4*MW^2*sw^2), 
 "\!\(\*SubscriptBox[\(d\), \(vs\)]\)" -> 0, 
 "\!\(\*SubscriptBox[\(d\), \(vv\)]\)" -> 0, 
 "\!\(\*SuperscriptBox[SubscriptBox[\(d\), \(ss\)], \(c\)]\)" -> 
  -(mt^2*Pi*SMP["alpha_fs"])/(4*MW^2*sw^2), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(d\), \(sv\)], \(c\)]\)" -> 
  -(Pi*(-16*MW^2*MZ^2*sw^2 + mt^2*(64*MW^2*sw^2 + MZ^2*(3 - 8*sw^2)^2))*
     SMP["alpha_fs"])/(36*MW^2*(4*mt^2 - MZ^2)*sw^2), 
 "\!\(\*SuperscriptBox[SubscriptBox[\(d\), \(vs\)], \(c\)]\)" -> 0, 
 "\!\(\*SuperscriptBox[SubscriptBox[\(d\), \(vv\)], \(c\)]\)" -> 
  -(Pi*SMP["alpha_s"])}


==> anc/Data/vertexMatchingSM.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
{{Subscript[F, 1] -> 1, Subscript[F, 2] -> (2*\[Alpha])/(9*Pi) - 
    (8*mt^4*MZ^2*\[Alpha])/(3*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) + 
    (20*mt^2*MZ^4*\[Alpha])/(3*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) - 
    (17*MZ^6*\[Alpha])/(6*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) + 
    (MZ^8*\[Alpha])/(3*mt^2*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) + 
    (MH^4*\[Alpha])/(8*(-MH^2 + 4*mt^2)*MW^2*Pi*sw^2) - 
    (11*MH^2*mt^2*\[Alpha])/(16*(-MH^2 + 4*mt^2)*MW^2*Pi*sw^2) + 
    (3*mt^4*\[Alpha])/(4*(-MH^2 + 4*mt^2)*MW^2*Pi*sw^2) + 
    (mb^4*\[Alpha])/(8*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*
      (mb + mt + MW)*Pi*sw^2) - (mb^6*\[Alpha])/(8*mt^2*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^2*mt^2*\[Alpha])/(8*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*
      (mb + mt + MW)*Pi*sw^2) + (3*mt^4*\[Alpha])/(8*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (7*mb^6*\[Alpha])/(16*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*
      (mb + mt + MW)*Pi*sw^2) + (mb^8*\[Alpha])/(8*mt^2*(-mb + mt - MW)*
      (mb + mt - MW)*MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (7*mb^4*mt^2*\[Alpha])/(16*(-mb + mt - MW)*(mb + mt - MW)*MW^2*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - (mb^2*mt^4*\[Alpha])/
     (16*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*(mb + mt + MW)*
      Pi*sw^2) - (mt^6*\[Alpha])/(16*(-mb + mt - MW)*(mb + mt - MW)*MW^2*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - (7*mb^2*MW^2*\[Alpha])/
     (16*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*
      sw^2) - (3*mb^4*MW^2*\[Alpha])/(8*mt^2*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - (13*mt^2*MW^2*\[Alpha])/
     (16*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*
      sw^2) + (3*MW^4*\[Alpha])/(4*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + (5*mb^2*MW^4*\[Alpha])/
     (8*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*
      sw^2) - (MW^6*\[Alpha])/(4*mt^2*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mt^6*\[Alpha])/(MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) + 
    (7*mt^4*MZ^2*\[Alpha])/(2*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) - 
    (57*mt^2*MZ^4*\[Alpha])/(16*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) + 
    (19*MZ^6*\[Alpha])/(16*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) - 
    (MZ^8*\[Alpha])/(8*mt^2*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) + 
    (32*mt^4*MZ^2*sw^2*\[Alpha])/(9*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) - 
    (80*mt^2*MZ^4*sw^2*\[Alpha])/(9*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) + 
    (34*MZ^6*sw^2*\[Alpha])/(9*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) - 
    (4*MZ^8*sw^2*\[Alpha])/(9*mt^2*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) - 
    (7*MH^4*\[Alpha]*Log[mt^2/MH^2])/(16*(-MH^2 + 4*mt^2)*MW^2*Pi*sw^2) + 
    (MH^6*\[Alpha]*Log[mt^2/MH^2])/(16*mt^2*(-MH^2 + 4*mt^2)*MW^2*Pi*sw^2) + 
    (3*MH^2*mt^2*\[Alpha]*Log[mt^2/MH^2])/(4*(-MH^2 + 4*mt^2)*MW^2*Pi*sw^2) - 
    (((5*I)/8)*MH^3*\[Alpha]*Log[(MH + Sqrt[MH^2 - 4*mt^2])/(2*mt)])/
     (Sqrt[-MH^2 + 4*mt^2]*MW^2*Pi*sw^2) + 
    ((I/8)*MH^5*\[Alpha]*Log[(MH + Sqrt[MH^2 - 4*mt^2])/(2*mt)])/
     (mt^2*Sqrt[-MH^2 + 4*mt^2]*MW^2*Pi*sw^2) + 
    ((I/2)*MH*mt^2*\[Alpha]*Log[(MH + Sqrt[MH^2 - 4*mt^2])/(2*mt)])/
     (Sqrt[-MH^2 + 4*mt^2]*MW^2*Pi*sw^2) + (mb^4*\[Alpha]*Log[mb^2/MW^2])/
     (8*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*
      sw^2) + (mb^8*\[Alpha]*Log[mb^2/MW^2])/(8*mt^4*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mb^6*\[Alpha]*Log[mb^2/MW^2])/(4*mt^2*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (3*mb^6*\[Alpha]*Log[mb^2/MW^2])/(8*(-mb + mt - MW)*(mb + mt - MW)*MW^2*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mb^10*\[Alpha]*Log[mb^2/MW^2])/(16*mt^4*(-mb + mt - MW)*(mb + mt - MW)*
      MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^8*\[Alpha]*Log[mb^2/MW^2])/(4*mt^2*(-mb + mt - MW)*(mb + mt - MW)*
      MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^4*mt^2*\[Alpha]*Log[mb^2/MW^2])/(4*(-mb + mt - MW)*(mb + mt - MW)*
      MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mb^2*mt^4*\[Alpha]*Log[mb^2/MW^2])/(16*(-mb + mt - MW)*(mb + mt - MW)*
      MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^6*MW^2*\[Alpha]*Log[mb^2/MW^2])/(8*mt^4*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (3*mb^4*MW^2*\[Alpha]*Log[mb^2/MW^2])/(16*mt^2*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (3*mt^2*MW^2*\[Alpha]*Log[mb^2/MW^2])/(16*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (MW^4*\[Alpha]*Log[mb^2/MW^2])/(2*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mb^4*MW^4*\[Alpha]*Log[mb^2/MW^2])/(2*mt^4*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (5*mb^2*MW^4*\[Alpha]*Log[mb^2/MW^2])/(8*mt^2*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (7*mb^2*MW^6*\[Alpha]*Log[mb^2/MW^2])/(16*mt^4*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (7*MW^6*\[Alpha]*Log[mb^2/MW^2])/(16*mt^2*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (MW^8*\[Alpha]*Log[mb^2/MW^2])/(8*mt^4*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (3*mb^6*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (4*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (3*mb^10*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*mt^4*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (mb^8*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (mb^2*mt^4*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (5*mb^8*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (4*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (mb^12*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*mt^4*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*
      (mb + mt + MW)*Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*
      sw^2) - (5*mb^10*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*mt^2*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*
      (mb + mt + MW)*Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*
      sw^2) - (5*mb^6*mt^2*\[Alpha]*
      Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*
            MW^2 + MW^4])/(2*mb*MW)])/(4*(-mb + mt - MW)*(mb + mt - MW)*MW^2*
      (-mb + mt + MW)*(mb + mt + MW)*Sqrt[(-mb^2 + mt^2)^2 - 
        2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (5*mb^4*mt^4*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (mb^2*mt^6*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (3*mb^4*MW^2*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (3*mb^6*MW^2*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (3*mb^2*mt^2*MW^2*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (3*mt^4*MW^2*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (mb^2*MW^4*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     ((-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (5*mb^6*MW^4*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (4*mt^4*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (11*mb^4*MW^4*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (11*mt^2*MW^4*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (15*MW^6*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (15*mb^4*MW^6*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*mt^4*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (5*mb^2*MW^6*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (2*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (9*mb^2*MW^8*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*mt^4*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (9*MW^8*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (MW^10*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (4*mt^4*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (16*mt^2*MZ^4*\[Alpha]*Log[mt^2/MZ^2])/(3*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) + (16*MZ^6*\[Alpha]*Log[mt^2/MZ^2])/
     (3*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) - 
    (5*MZ^8*\[Alpha]*Log[mt^2/MZ^2])/(3*mt^2*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) + (MZ^10*\[Alpha]*Log[mt^2/MZ^2])/
     (6*mt^4*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) - 
    (mt^4*MZ^2*\[Alpha]*Log[mt^2/MZ^2])/(MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*
      sw^2) + (7*mt^2*MZ^4*\[Alpha]*Log[mt^2/MZ^2])/
     (2*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) - 
    (41*MZ^6*\[Alpha]*Log[mt^2/MZ^2])/(16*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*
      Pi*sw^2) + (11*MZ^8*\[Alpha]*Log[mt^2/MZ^2])/
     (16*mt^2*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) - 
    (MZ^10*\[Alpha]*Log[mt^2/MZ^2])/(16*mt^4*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi*sw^2) + (64*mt^2*MZ^4*sw^2*\[Alpha]*Log[mt^2/MZ^2])/
     (9*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) - 
    (64*MZ^6*sw^2*\[Alpha]*Log[mt^2/MZ^2])/(9*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) + (20*MZ^8*sw^2*\[Alpha]*Log[mt^2/MZ^2])/
     (9*mt^2*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) - 
    (2*MZ^10*sw^2*\[Alpha]*Log[mt^2/MZ^2])/(9*mt^4*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) - (((8*I)/3)*mt^2*MZ^3*Sqrt[4*mt^2 - MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) + ((6*I)*MZ^5*Sqrt[4*mt^2 - MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) - (((8*I)/3)*MZ^7*Sqrt[4*mt^2 - MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(mt^2*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) + ((I/3)*MZ^9*Sqrt[4*mt^2 - MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(mt^4*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) + (((5*I)/2)*mt^2*MZ^3*Sqrt[4*mt^2 - MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi*sw^2) - (((25*I)/8)*MZ^5*Sqrt[4*mt^2 - MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi*sw^2) + (((9*I)/8)*MZ^7*Sqrt[4*mt^2 - MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(mt^2*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi*sw^2) - ((I/8)*MZ^9*Sqrt[4*mt^2 - MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(mt^4*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi*sw^2) + (((32*I)/9)*mt^2*MZ^3*Sqrt[4*mt^2 - MZ^2]*sw^2*
      \[Alpha]*Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/
     (MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) - 
    ((8*I)*MZ^5*Sqrt[4*mt^2 - MZ^2]*sw^2*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) + (((32*I)/9)*MZ^7*Sqrt[4*mt^2 - MZ^2]*sw^2*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(mt^2*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) - (((4*I)/9)*MZ^9*Sqrt[4*mt^2 - MZ^2]*sw^2*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(mt^4*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) + (CA*Subscript[\[Alpha], s])/(2*Pi) + 
    (CF*Subscript[\[Alpha], s])/(2*Pi) + (CA*Subscript[\[Alpha], s])/
     (2*EpsilonIR*Pi) - (CA*Log[mt^2/\[Mu]^2]*Subscript[\[Alpha], s])/(4*Pi), 
  Subscript[F, 3] -> 0, Subscript[F, 4] -> 
   (56*mt^4*MZ^2*\[Alpha])/(9*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) - 
    (4*mt^2*MZ^4*\[Alpha])/(3*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) - 
    (MZ^6*\[Alpha])/(2*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) + 
    (MZ^8*\[Alpha])/(9*mt^2*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) - 
    (13*mb^4*\[Alpha])/(24*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*
      (mb + mt + MW)*Pi*sw^2) - (mb^6*\[Alpha])/(24*mt^2*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (19*mb^2*mt^2*\[Alpha])/(24*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - (5*mt^4*\[Alpha])/
     (24*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*
      sw^2) - (mb^6*\[Alpha])/(16*(-mb + mt - MW)*(mb + mt - MW)*MW^2*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^8*\[Alpha])/(24*mt^2*(-mb + mt - MW)*(mb + mt - MW)*MW^2*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - (mb^4*mt^2*\[Alpha])/
     (16*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*(mb + mt + MW)*
      Pi*sw^2) + (7*mb^2*mt^4*\[Alpha])/(48*(-mb + mt - MW)*(mb + mt - MW)*
      MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mt^6*\[Alpha])/(16*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*
      (mb + mt + MW)*Pi*sw^2) + (37*mb^2*MW^2*\[Alpha])/
     (48*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*
      sw^2) - (mb^4*MW^2*\[Alpha])/(8*mt^2*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + (25*mt^2*MW^2*\[Alpha])/
     (48*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*
      sw^2) - (MW^4*\[Alpha])/(6*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + (5*mb^2*MW^4*\[Alpha])/
     (24*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Pi*sw^2) - (MW^6*\[Alpha])/(12*mt^2*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - (7*mt^4*MZ^2*\[Alpha])/
     (3*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) + 
    (mt^2*MZ^4*\[Alpha])/(2*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) + 
    (3*MZ^6*\[Alpha])/(16*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) - 
    (MZ^8*\[Alpha])/(24*mt^2*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) - 
    (mb^4*\[Alpha]*Log[mb^2/MW^2])/(2*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^8*\[Alpha]*Log[mb^2/MW^2])/(24*mt^4*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^6*\[Alpha]*Log[mb^2/MW^2])/(4*mt^2*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^2*mt^2*\[Alpha]*Log[mb^2/MW^2])/(12*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mt^4*\[Alpha]*Log[mb^2/MW^2])/(8*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^6*\[Alpha]*Log[mb^2/MW^2])/(24*(-mb + mt - MW)*(mb + mt - MW)*MW^2*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mb^10*\[Alpha]*Log[mb^2/MW^2])/(48*mt^4*(-mb + mt - MW)*(mb + mt - MW)*
      MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^8*\[Alpha]*Log[mb^2/MW^2])/(24*mt^2*(-mb + mt - MW)*(mb + mt - MW)*
      MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mb^4*mt^2*\[Alpha]*Log[mb^2/MW^2])/(6*(-mb + mt - MW)*(mb + mt - MW)*
      MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (7*mb^2*mt^4*\[Alpha]*Log[mb^2/MW^2])/(48*(-mb + mt - MW)*(mb + mt - MW)*
      MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mt^6*\[Alpha]*Log[mb^2/MW^2])/(24*(-mb + mt - MW)*(mb + mt - MW)*MW^2*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mb^2*MW^2*\[Alpha]*Log[mb^2/MW^2])/(12*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^6*MW^2*\[Alpha]*Log[mb^2/MW^2])/(24*mt^4*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (11*mb^4*MW^2*\[Alpha]*Log[mb^2/MW^2])/(16*mt^2*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (13*mt^2*MW^2*\[Alpha]*Log[mb^2/MW^2])/(48*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (7*MW^4*\[Alpha]*Log[mb^2/MW^2])/(24*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mb^4*MW^4*\[Alpha]*Log[mb^2/MW^2])/(6*mt^4*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (11*mb^2*MW^4*\[Alpha]*Log[mb^2/MW^2])/(24*mt^2*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (7*mb^2*MW^6*\[Alpha]*Log[mb^2/MW^2])/(48*mt^4*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (MW^6*\[Alpha]*Log[mb^2/MW^2])/(16*mt^2*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (MW^8*\[Alpha]*Log[mb^2/MW^2])/(24*mt^4*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (5*mb^6*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (3*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (mb^10*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*mt^4*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (5*mb^8*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (12*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (5*mb^4*mt^2*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (4*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (5*mb^2*mt^4*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (24*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (mt^6*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (3*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (mb^12*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (24*mt^4*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*
      (mb + mt + MW)*Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*
      sw^2) - (mb^10*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*mt^2*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*
      (mb + mt + MW)*Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*
      sw^2) + (5*mb^6*mt^2*\[Alpha]*
      Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*
            MW^2 + MW^4])/(2*mb*MW)])/(12*(-mb + mt - MW)*(mb + mt - MW)*MW^2*
      (-mb + mt + MW)*(mb + mt + MW)*Sqrt[(-mb^2 + mt^2)^2 - 
        2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (5*mb^4*mt^4*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (3*mb^2*mt^6*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (mt^8*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (12*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (9*mb^4*MW^2*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (49*mb^6*MW^2*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (24*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (7*mb^2*mt^2*MW^2*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (mt^4*MW^2*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (24*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (5*mb^2*MW^4*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (4*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (5*mb^6*MW^4*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (12*mt^4*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (19*mb^4*MW^4*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (19*mt^2*MW^4*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (24*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (17*MW^6*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (24*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (5*mb^4*MW^6*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*mt^4*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (11*mb^2*MW^6*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (12*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (3*mb^2*MW^8*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*mt^4*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (MW^8*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (24*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (MW^10*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (12*mt^4*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (16*mt^4*MZ^2*\[Alpha]*Log[mt^2/MZ^2])/(3*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) + (40*mt^2*MZ^4*\[Alpha]*Log[mt^2/MZ^2])/
     (9*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) - 
    (MZ^6*\[Alpha]*Log[mt^2/MZ^2])/(3*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) - 
    (MZ^8*\[Alpha]*Log[mt^2/MZ^2])/(3*mt^2*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*
      Pi) + (MZ^10*\[Alpha]*Log[mt^2/MZ^2])/(18*mt^4*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) + (2*mt^4*MZ^2*\[Alpha]*Log[mt^2/MZ^2])/
     (MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) - 
    (5*mt^2*MZ^4*\[Alpha]*Log[mt^2/MZ^2])/(3*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi*sw^2) + (MZ^6*\[Alpha]*Log[mt^2/MZ^2])/
     (8*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) + 
    (MZ^8*\[Alpha]*Log[mt^2/MZ^2])/(8*mt^2*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*
      Pi*sw^2) - (MZ^10*\[Alpha]*Log[mt^2/MZ^2])/(48*mt^4*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi*sw^2) + (((16*I)/3)*mt^2*MZ^3*Sqrt[4*mt^2 - MZ^2]*
      \[Alpha]*Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/
     (MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) - 
    (((4*I)/3)*MZ^5*Sqrt[4*mt^2 - MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) - (((4*I)/9)*MZ^7*Sqrt[4*mt^2 - MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(mt^2*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) + ((I/9)*MZ^9*Sqrt[4*mt^2 - MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(mt^4*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) - ((2*I)*mt^2*MZ^3*Sqrt[4*mt^2 - MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi*sw^2) + ((I/2)*MZ^5*Sqrt[4*mt^2 - MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi*sw^2) + ((I/6)*MZ^7*Sqrt[4*mt^2 - MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(mt^2*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi*sw^2) - ((I/24)*MZ^9*Sqrt[4*mt^2 - MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(mt^4*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi*sw^2)}, {Derivative[1][Subscript[F, 1]] -> 
   -\[Alpha]/(18*Pi) - (4*\[Alpha])/(27*EpsilonIR*Pi) + 
    (2*mt^4*MZ^2*\[Alpha])/(3*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) - 
    (20*mt^2*MZ^4*\[Alpha])/(9*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) + 
    (77*MZ^6*\[Alpha])/(72*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) - 
    (5*MZ^8*\[Alpha])/(36*mt^2*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) - 
    (5*MH^4*\[Alpha])/(96*(-MH^2 + 4*mt^2)*MW^2*Pi*sw^2) + 
    (49*MH^2*mt^2*\[Alpha])/(192*(-MH^2 + 4*mt^2)*MW^2*Pi*sw^2) - 
    (3*mt^4*\[Alpha])/(16*(-MH^2 + 4*mt^2)*MW^2*Pi*sw^2) + 
    (5*mb^4*\[Alpha])/(96*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*
      (mb + mt + MW)*Pi*sw^2) + (5*mb^6*\[Alpha])/(96*mt^2*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (13*mb^2*mt^2*\[Alpha])/(96*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - (3*mt^4*\[Alpha])/
     (32*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*
      sw^2) + (31*mb^6*\[Alpha])/(192*(-mb + mt - MW)*(mb + mt - MW)*MW^2*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - (5*mb^8*\[Alpha])/
     (96*mt^2*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*
      (mb + mt + MW)*Pi*sw^2) - (9*mb^4*mt^2*\[Alpha])/
     (64*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*(mb + mt + MW)*
      Pi*sw^2) + (mb^2*mt^4*\[Alpha])/(192*(-mb + mt - MW)*(mb + mt - MW)*
      MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (5*mt^6*\[Alpha])/(192*(-mb + mt - MW)*(mb + mt - MW)*MW^2*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - (5*mb^2*MW^2*\[Alpha])/
     (192*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*
      sw^2) + (5*mb^4*MW^2*\[Alpha])/(32*mt^2*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + (29*mt^2*MW^2*\[Alpha])/
     (192*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*
      sw^2) - (3*MW^4*\[Alpha])/(16*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - (25*mb^2*MW^4*\[Alpha])/
     (96*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Pi*sw^2) + (5*MW^6*\[Alpha])/(48*mt^2*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mt^6*\[Alpha])/(4*MW^2*(2*mt - MZ)^2*(2*mt + MZ)^2*Pi*sw^2) + 
    (5*mt^4*MZ^2*\[Alpha])/(8*MW^2*(2*mt - MZ)^2*(2*mt + MZ)^2*Pi*sw^2) - 
    (73*mt^2*MZ^4*\[Alpha])/(192*MW^2*(2*mt - MZ)^2*(2*mt + MZ)^2*Pi*sw^2) + 
    (5*MZ^6*\[Alpha])/(96*MW^2*(2*mt - MZ)^2*(2*mt + MZ)^2*Pi*sw^2) - 
    (5*mt^4*MZ^2*\[Alpha])/(4*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) + 
    (17*mt^2*MZ^4*\[Alpha])/(12*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) - 
    (31*MZ^6*\[Alpha])/(64*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) + 
    (5*MZ^8*\[Alpha])/(96*mt^2*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) - 
    (8*mt^4*MZ^2*sw^2*\[Alpha])/(9*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) + 
    (80*mt^2*MZ^4*sw^2*\[Alpha])/(27*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) - 
    (77*MZ^6*sw^2*\[Alpha])/(54*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) + 
    (5*MZ^8*sw^2*\[Alpha])/(27*mt^2*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) + 
    (MH^4*\[Alpha]*Log[mt^2/MH^2])/(6*(-MH^2 + 4*mt^2)*MW^2*Pi*sw^2) - 
    (5*MH^6*\[Alpha]*Log[mt^2/MH^2])/(192*mt^2*(-MH^2 + 4*mt^2)*MW^2*Pi*
      sw^2) - (13*MH^2*mt^2*\[Alpha]*Log[mt^2/MH^2])/
     (48*(-MH^2 + 4*mt^2)*MW^2*Pi*sw^2) + (mt^4*\[Alpha]*Log[mt^2/MH^2])/
     (12*(-MH^2 + 4*mt^2)*MW^2*Pi*sw^2) + 
    (11*MH^3*Sqrt[MH^2 - 4*mt^2]*\[Alpha]*Log[(MH + Sqrt[MH^2 - 4*mt^2])/
        (2*mt)])/(48*(-MH^2 + 4*mt^2)*MW^2*Pi*sw^2) - 
    (5*MH^5*Sqrt[MH^2 - 4*mt^2]*\[Alpha]*Log[(MH + Sqrt[MH^2 - 4*mt^2])/
        (2*mt)])/(96*mt^2*(-MH^2 + 4*mt^2)*MW^2*Pi*sw^2) - 
    (3*MH*mt^2*Sqrt[MH^2 - 4*mt^2]*\[Alpha]*
      Log[(MH + Sqrt[MH^2 - 4*mt^2])/(2*mt)])/(16*(-MH^2 + 4*mt^2)*MW^2*Pi*
      sw^2) + (mb^4*\[Alpha]*Log[mb^2/MW^2])/(12*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (5*mb^8*\[Alpha]*Log[mb^2/MW^2])/(96*mt^4*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^6*\[Alpha]*Log[mb^2/MW^2])/(24*mt^2*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mb^2*mt^2*\[Alpha]*Log[mb^2/MW^2])/(12*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mt^4*\[Alpha]*Log[mb^2/MW^2])/(96*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (11*mb^6*\[Alpha]*Log[mb^2/MW^2])/(96*(-mb + mt - MW)*(mb + mt - MW)*MW^2*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (5*mb^10*\[Alpha]*Log[mb^2/MW^2])/(192*mt^4*(-mb + mt - MW)*
      (mb + mt - MW)*MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (3*mb^8*\[Alpha]*Log[mb^2/MW^2])/(32*mt^2*(-mb + mt - MW)*(mb + mt - MW)*
      MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mb^4*mt^2*\[Alpha]*Log[mb^2/MW^2])/(24*(-mb + mt - MW)*(mb + mt - MW)*
      MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mb^2*mt^4*\[Alpha]*Log[mb^2/MW^2])/(64*(-mb + mt - MW)*(mb + mt - MW)*
      MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mt^6*\[Alpha]*Log[mb^2/MW^2])/(96*(-mb + mt - MW)*(mb + mt - MW)*MW^2*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mb^2*MW^2*\[Alpha]*Log[mb^2/MW^2])/(8*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (5*mb^6*MW^2*\[Alpha]*Log[mb^2/MW^2])/(96*mt^4*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (5*mb^4*MW^2*\[Alpha]*Log[mb^2/MW^2])/(64*mt^2*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (13*mt^2*MW^2*\[Alpha]*Log[mb^2/MW^2])/(192*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (11*MW^4*\[Alpha]*Log[mb^2/MW^2])/(96*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (5*mb^4*MW^4*\[Alpha]*Log[mb^2/MW^2])/(24*mt^4*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (3*mb^2*MW^4*\[Alpha]*Log[mb^2/MW^2])/(32*mt^2*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (35*mb^2*MW^6*\[Alpha]*Log[mb^2/MW^2])/(192*mt^4*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (23*MW^6*\[Alpha]*Log[mb^2/MW^2])/(192*mt^2*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (5*MW^8*\[Alpha]*Log[mb^2/MW^2])/(96*mt^4*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mb^6*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (5*mb^10*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (32*mt^4*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (13*mb^8*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (48*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (7*mb^4*mt^2*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (16*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (19*mb^2*mt^4*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (96*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (5*mb^8*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (12*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (5*mb^12*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (96*mt^4*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*
      (mb + mt + MW)*Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*
      sw^2) + (23*mb^10*\[Alpha]*
      Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*
            MW^2 + MW^4])/(2*mb*MW)])/(96*mt^2*(-mb + mt - MW)*(mb + mt - MW)*
      MW^2*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (5*mb^6*mt^2*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (16*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (5*mb^4*mt^4*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (96*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (5*mb^2*mt^6*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (96*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (mt^8*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (48*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (15*mb^4*MW^2*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (32*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (9*mb^6*MW^2*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (32*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (7*mb^2*mt^2*MW^2*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (32*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (mt^4*MW^2*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (32*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (19*mb^2*MW^4*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (48*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (25*mb^6*MW^4*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (48*mt^4*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (7*mb^4*MW^4*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (96*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (9*mt^2*MW^4*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (32*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (15*MW^6*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (32*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (25*mb^4*MW^6*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (32*mt^4*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (7*mb^2*MW^6*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (12*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (15*mb^2*MW^8*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (32*mt^4*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (11*MW^8*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (32*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (5*MW^10*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (48*mt^4*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (8*mt^4*MZ^2*\[Alpha]*Log[mt^2/MZ^2])/(9*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) + (16*mt^2*MZ^4*\[Alpha]*Log[mt^2/MZ^2])/
     (9*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) - 
    (11*MZ^6*\[Alpha]*Log[mt^2/MZ^2])/(6*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*
      Pi) + (23*MZ^8*\[Alpha]*Log[mt^2/MZ^2])/(36*mt^2*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) - (5*MZ^10*\[Alpha]*Log[mt^2/MZ^2])/
     (72*mt^4*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) - 
    (mt^4*MZ^2*\[Alpha]*Log[mt^2/MZ^2])/(3*MW^2*(2*mt - MZ)^2*(2*mt + MZ)^2*
      Pi*sw^2) + (7*mt^2*MZ^4*\[Alpha]*Log[mt^2/MZ^2])/
     (12*MW^2*(2*mt - MZ)^2*(2*mt + MZ)^2*Pi*sw^2) - 
    (11*MZ^6*\[Alpha]*Log[mt^2/MZ^2])/(48*MW^2*(2*mt - MZ)^2*(2*mt + MZ)^2*Pi*
      sw^2) + (5*MZ^8*\[Alpha]*Log[mt^2/MZ^2])/(192*mt^2*MW^2*(2*mt - MZ)^2*
      (2*mt + MZ)^2*Pi*sw^2) + (2*mt^4*MZ^2*\[Alpha]*Log[mt^2/MZ^2])/
     (3*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) - 
    (3*mt^2*MZ^4*\[Alpha]*Log[mt^2/MZ^2])/(2*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi*sw^2) + (25*MZ^6*\[Alpha]*Log[mt^2/MZ^2])/
     (24*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) - 
    (9*MZ^8*\[Alpha]*Log[mt^2/MZ^2])/(32*mt^2*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi*sw^2) + (5*MZ^10*\[Alpha]*Log[mt^2/MZ^2])/
     (192*mt^4*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) + 
    (32*mt^4*MZ^2*sw^2*\[Alpha]*Log[mt^2/MZ^2])/(27*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) - (64*mt^2*MZ^4*sw^2*\[Alpha]*Log[mt^2/MZ^2])/
     (27*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) + 
    (22*MZ^6*sw^2*\[Alpha]*Log[mt^2/MZ^2])/(9*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) - (23*MZ^8*sw^2*\[Alpha]*Log[mt^2/MZ^2])/
     (27*mt^2*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) + 
    (5*MZ^10*sw^2*\[Alpha]*Log[mt^2/MZ^2])/(54*mt^4*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) + (mt^2*MZ^3*Sqrt[-4*mt^2 + MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) - (35*MZ^5*Sqrt[-4*mt^2 + MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(18*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) + (MZ^7*Sqrt[-4*mt^2 + MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(mt^2*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) - (5*MZ^9*Sqrt[-4*mt^2 + MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(36*mt^4*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) + (9*mt^2*MZ^3*Sqrt[-4*mt^2 + MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(16*MW^2*(2*mt - MZ)^2*
      (2*mt + MZ)^2*Pi*sw^2) - (17*MZ^5*Sqrt[-4*mt^2 + MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(48*MW^2*(2*mt - MZ)^2*
      (2*mt + MZ)^2*Pi*sw^2) + (5*MZ^7*Sqrt[-4*mt^2 + MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(96*mt^2*MW^2*(2*mt - MZ)^2*
      (2*mt + MZ)^2*Pi*sw^2) - (9*mt^2*MZ^3*Sqrt[-4*mt^2 + MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(8*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi*sw^2) + (61*MZ^5*Sqrt[-4*mt^2 + MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(48*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi*sw^2) - (11*MZ^7*Sqrt[-4*mt^2 + MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(24*mt^2*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi*sw^2) + (5*MZ^9*Sqrt[-4*mt^2 + MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(96*mt^4*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi*sw^2) - (4*mt^2*MZ^3*Sqrt[-4*mt^2 + MZ^2]*sw^2*
      \[Alpha]*Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/
     (3*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) + 
    (70*MZ^5*Sqrt[-4*mt^2 + MZ^2]*sw^2*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(27*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) - (4*MZ^7*Sqrt[-4*mt^2 + MZ^2]*sw^2*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(3*mt^2*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) + (5*MZ^9*Sqrt[-4*mt^2 + MZ^2]*sw^2*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(27*mt^4*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) + (2*\[Alpha]*Log[mt^2/\[Mu]^2])/(27*Pi) - 
    (CA*Subscript[\[Alpha], s])/(16*Pi) - (CF*Subscript[\[Alpha], s])/
     (8*Pi) - (5*CA*Subscript[\[Alpha], s])/(24*EpsilonIR*Pi) - 
    (CF*Subscript[\[Alpha], s])/(3*EpsilonIR*Pi) + 
    (5*CA*Log[mt^2/\[Mu]^2]*Subscript[\[Alpha], s])/(48*Pi) + 
    (CF*Log[mt^2/\[Mu]^2]*Subscript[\[Alpha], s])/(6*Pi), 
  Derivative[1][Subscript[F, 2]] -> \[Alpha]/(27*Pi) - 
    (4*mt^4*MZ^2*\[Alpha])/(9*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) + 
    (8*mt^2*MZ^4*\[Alpha])/(3*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) - 
    (47*MZ^6*\[Alpha])/(36*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) + 
    (MZ^8*\[Alpha])/(6*mt^2*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) + 
    (MH^4*\[Alpha])/(16*(-MH^2 + 4*mt^2)*MW^2*Pi*sw^2) - 
    (9*MH^2*mt^2*\[Alpha])/(32*(-MH^2 + 4*mt^2)*MW^2*Pi*sw^2) + 
    (mt^4*\[Alpha])/(8*(-MH^2 + 4*mt^2)*MW^2*Pi*sw^2) - 
    (mb^4*\[Alpha])/(12*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*
      (mb + mt + MW)*Pi*sw^2) - (mb^6*\[Alpha])/(16*mt^2*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (3*mb^2*mt^2*\[Alpha])/(16*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*
      (mb + mt + MW)*Pi*sw^2) + (mt^4*\[Alpha])/(24*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (19*mb^6*\[Alpha])/(96*(-mb + mt - MW)*(mb + mt - MW)*MW^2*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^8*\[Alpha])/(16*mt^2*(-mb + mt - MW)*(mb + mt - MW)*MW^2*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + (19*mb^4*mt^2*\[Alpha])/
     (96*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*(mb + mt + MW)*
      Pi*sw^2) - (5*mb^2*mt^4*\[Alpha])/(96*(-mb + mt - MW)*(mb + mt - MW)*
      MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mt^6*\[Alpha])/(96*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*
      (mb + mt + MW)*Pi*sw^2) + (7*mb^2*MW^2*\[Alpha])/
     (96*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*
      sw^2) - (3*mb^4*MW^2*\[Alpha])/(16*mt^2*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - (7*mt^2*MW^2*\[Alpha])/
     (96*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*
      sw^2) + (5*MW^4*\[Alpha])/(24*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + (5*mb^2*MW^4*\[Alpha])/
     (16*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Pi*sw^2) - (MW^6*\[Alpha])/(8*mt^2*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mt^6*\[Alpha])/(6*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) + 
    (5*mt^4*MZ^2*\[Alpha])/(12*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) - 
    (109*mt^2*MZ^4*\[Alpha])/(96*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) + 
    (49*MZ^6*\[Alpha])/(96*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) - 
    (MZ^8*\[Alpha])/(16*mt^2*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) + 
    (16*mt^4*MZ^2*sw^2*\[Alpha])/(27*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) - 
    (32*mt^2*MZ^4*sw^2*\[Alpha])/(9*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) + 
    (47*MZ^6*sw^2*\[Alpha])/(27*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) - 
    (2*MZ^8*sw^2*\[Alpha])/(9*mt^2*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) - 
    (3*MH^4*\[Alpha]*Log[mt^2/MH^2])/(16*(-MH^2 + 4*mt^2)*MW^2*Pi*sw^2) + 
    (MH^6*\[Alpha]*Log[mt^2/MH^2])/(32*mt^2*(-MH^2 + 4*mt^2)*MW^2*Pi*sw^2) + 
    (MH^2*mt^2*\[Alpha]*Log[mt^2/MH^2])/(4*(-MH^2 + 4*mt^2)*MW^2*Pi*sw^2) - 
    ((I/4)*MH^3*\[Alpha]*Log[(MH + Sqrt[MH^2 - 4*mt^2])/(2*mt)])/
     (Sqrt[-MH^2 + 4*mt^2]*MW^2*Pi*sw^2) + 
    ((I/16)*MH^5*\[Alpha]*Log[(MH + Sqrt[MH^2 - 4*mt^2])/(2*mt)])/
     (mt^2*Sqrt[-MH^2 + 4*mt^2]*MW^2*Pi*sw^2) + 
    ((I/8)*MH*mt^2*\[Alpha]*Log[(MH + Sqrt[MH^2 - 4*mt^2])/(2*mt)])/
     (Sqrt[-MH^2 + 4*mt^2]*MW^2*Pi*sw^2) - (mb^4*\[Alpha]*Log[mb^2/MW^2])/
     (12*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*
      sw^2) + (mb^8*\[Alpha]*Log[mb^2/MW^2])/(16*mt^4*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mb^6*\[Alpha]*Log[mb^2/MW^2])/(24*mt^2*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^2*mt^2*\[Alpha]*Log[mb^2/MW^2])/(24*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mt^4*\[Alpha]*Log[mb^2/MW^2])/(48*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (7*mb^6*\[Alpha]*Log[mb^2/MW^2])/(48*(-mb + mt - MW)*(mb + mt - MW)*MW^2*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mb^10*\[Alpha]*Log[mb^2/MW^2])/(32*mt^4*(-mb + mt - MW)*(mb + mt - MW)*
      MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (11*mb^8*\[Alpha]*Log[mb^2/MW^2])/(96*mt^2*(-mb + mt - MW)*(mb + mt - MW)*
      MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^4*mt^2*\[Alpha]*Log[mb^2/MW^2])/(16*(-mb + mt - MW)*(mb + mt - MW)*
      MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^2*mt^4*\[Alpha]*Log[mb^2/MW^2])/(96*(-mb + mt - MW)*(mb + mt - MW)*
      MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mt^6*\[Alpha]*Log[mb^2/MW^2])/(96*(-mb + mt - MW)*(mb + mt - MW)*MW^2*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^2*MW^2*\[Alpha]*Log[mb^2/MW^2])/(16*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^6*MW^2*\[Alpha]*Log[mb^2/MW^2])/(16*mt^4*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mb^4*MW^2*\[Alpha]*Log[mb^2/MW^2])/(8*mt^2*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (MW^4*\[Alpha]*Log[mb^2/MW^2])/(12*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mb^4*MW^4*\[Alpha]*Log[mb^2/MW^2])/(4*mt^4*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mb^2*MW^4*\[Alpha]*Log[mb^2/MW^2])/(12*mt^2*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (7*mb^2*MW^6*\[Alpha]*Log[mb^2/MW^2])/(32*mt^4*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (13*MW^6*\[Alpha]*Log[mb^2/MW^2])/(96*mt^2*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (MW^8*\[Alpha]*Log[mb^2/MW^2])/(16*mt^4*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^6*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (3*mb^10*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (16*mt^4*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (5*mb^8*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (16*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (3*mb^4*mt^2*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (mb^2*mt^4*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (16*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (mt^6*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (16*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (25*mb^8*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (48*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (mb^12*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (16*mt^4*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*
      (mb + mt + MW)*Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*
      sw^2) - (7*mb^10*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (24*mt^2*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*
      (mb + mt + MW)*Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*
      sw^2) - (5*mb^6*mt^2*\[Alpha]*
      Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*
            MW^2 + MW^4])/(2*mb*MW)])/(12*(-mb + mt - MW)*(mb + mt - MW)*MW^2*
      (-mb + mt + MW)*(mb + mt + MW)*Sqrt[(-mb^2 + mt^2)^2 - 
        2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (5*mb^4*mt^4*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (48*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (mb^2*mt^6*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (24*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (mt^8*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (48*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (3*mb^4*MW^2*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (5*mb^6*MW^2*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (12*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (mt^4*MW^2*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (24*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (mb^2*MW^4*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (6*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (5*mb^6*MW^4*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*mt^4*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (5*mb^4*MW^4*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (24*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (mt^2*MW^4*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (6*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (7*MW^6*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (16*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (15*mb^4*MW^6*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (16*mt^4*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (5*mb^2*MW^6*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (9*mb^2*MW^8*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (16*mt^4*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (19*MW^8*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (48*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (MW^10*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*mt^4*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (16*mt^2*MZ^4*\[Alpha]*Log[mt^2/MZ^2])/(9*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) + (20*MZ^6*\[Alpha]*Log[mt^2/MZ^2])/
     (9*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) - 
    (7*MZ^8*\[Alpha]*Log[mt^2/MZ^2])/(9*mt^2*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) + (MZ^10*\[Alpha]*Log[mt^2/MZ^2])/
     (12*mt^4*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) + 
    (5*mt^2*MZ^4*\[Alpha]*Log[mt^2/MZ^2])/(6*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi*sw^2) - (11*MZ^6*\[Alpha]*Log[mt^2/MZ^2])/
     (12*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) + 
    (29*MZ^8*\[Alpha]*Log[mt^2/MZ^2])/(96*mt^2*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi*sw^2) - (MZ^10*\[Alpha]*Log[mt^2/MZ^2])/
     (32*mt^4*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) + 
    (64*mt^2*MZ^4*sw^2*\[Alpha]*Log[mt^2/MZ^2])/(27*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) - (80*MZ^6*sw^2*\[Alpha]*Log[mt^2/MZ^2])/
     (27*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) + 
    (28*MZ^8*sw^2*\[Alpha]*Log[mt^2/MZ^2])/(27*mt^2*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) - (MZ^10*sw^2*\[Alpha]*Log[mt^2/MZ^2])/
     (9*mt^4*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) - 
    (((2*I)/3)*mt^2*MZ^3*Sqrt[4*mt^2 - MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) + (((7*I)/3)*MZ^5*Sqrt[4*mt^2 - MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) - (((11*I)/9)*MZ^7*Sqrt[4*mt^2 - MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(mt^2*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) + ((I/6)*MZ^9*Sqrt[4*mt^2 - MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(mt^4*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) + (((3*I)/8)*mt^2*MZ^3*Sqrt[4*mt^2 - MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi*sw^2) - (I*MZ^5*Sqrt[4*mt^2 - MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi*sw^2) + (((23*I)/48)*MZ^7*Sqrt[4*mt^2 - MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(mt^2*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi*sw^2) - ((I/16)*MZ^9*Sqrt[4*mt^2 - MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(mt^4*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi*sw^2) + (((8*I)/9)*mt^2*MZ^3*Sqrt[4*mt^2 - MZ^2]*sw^2*
      \[Alpha]*Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/
     (MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) - 
    (((28*I)/9)*MZ^5*Sqrt[4*mt^2 - MZ^2]*sw^2*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) + (((44*I)/27)*MZ^7*Sqrt[4*mt^2 - MZ^2]*sw^2*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(mt^2*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) - (((2*I)/9)*MZ^9*Sqrt[4*mt^2 - MZ^2]*sw^2*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(mt^4*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) + (CA*Subscript[\[Alpha], s])/(12*Pi) + 
    (CF*Subscript[\[Alpha], s])/(12*Pi) + (CA*Subscript[\[Alpha], s])/
     (2*EpsilonIR*Pi) - (CA*Log[mt^2/\[Mu]^2]*Subscript[\[Alpha], s])/(4*Pi), 
  Derivative[1][Subscript[F, 3]] -> 
   (-7*mt^2*MZ^2*\[Alpha])/(18*MW^2*(4*mt^2 - MZ^2)*Pi) - 
    (MZ^4*\[Alpha])/(72*MW^2*(4*mt^2 - MZ^2)*Pi) + 
    (MZ^6*\[Alpha])/(36*mt^2*MW^2*(4*mt^2 - MZ^2)*Pi) + 
    (13*mb^4*\[Alpha])/(96*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*
      (mb + mt + MW)*Pi*sw^2) + (mb^6*\[Alpha])/(96*mt^2*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (19*mb^2*mt^2*\[Alpha])/(96*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + (5*mt^4*\[Alpha])/
     (96*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*
      sw^2) + (mb^6*\[Alpha])/(64*(-mb + mt - MW)*(mb + mt - MW)*MW^2*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mb^8*\[Alpha])/(96*mt^2*(-mb + mt - MW)*(mb + mt - MW)*MW^2*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + (mb^4*mt^2*\[Alpha])/
     (64*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*(mb + mt + MW)*
      Pi*sw^2) - (7*mb^2*mt^4*\[Alpha])/(192*(-mb + mt - MW)*(mb + mt - MW)*
      MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mt^6*\[Alpha])/(64*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*
      (mb + mt + MW)*Pi*sw^2) - (37*mb^2*MW^2*\[Alpha])/
     (192*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*
      sw^2) + (mb^4*MW^2*\[Alpha])/(32*mt^2*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - (25*mt^2*MW^2*\[Alpha])/
     (192*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*
      sw^2) + (MW^4*\[Alpha])/(24*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - (5*mb^2*MW^4*\[Alpha])/
     (96*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Pi*sw^2) + (MW^6*\[Alpha])/(48*mt^2*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + (7*mt^2*MZ^2*\[Alpha])/
     (48*MW^2*(4*mt^2 - MZ^2)*Pi*sw^2) + (MZ^4*\[Alpha])/
     (192*MW^2*(4*mt^2 - MZ^2)*Pi*sw^2) - (MZ^6*\[Alpha])/
     (96*mt^2*MW^2*(4*mt^2 - MZ^2)*Pi*sw^2) + (mb^4*\[Alpha]*Log[mb^2/MW^2])/
     (8*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*
      sw^2) - (mb^8*\[Alpha]*Log[mb^2/MW^2])/(96*mt^4*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mb^6*\[Alpha]*Log[mb^2/MW^2])/(16*mt^2*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mb^2*mt^2*\[Alpha]*Log[mb^2/MW^2])/(48*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mt^4*\[Alpha]*Log[mb^2/MW^2])/(32*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mb^6*\[Alpha]*Log[mb^2/MW^2])/(96*(-mb + mt - MW)*(mb + mt - MW)*MW^2*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^10*\[Alpha]*Log[mb^2/MW^2])/(192*mt^4*(-mb + mt - MW)*(mb + mt - MW)*
      MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mb^8*\[Alpha]*Log[mb^2/MW^2])/(96*mt^2*(-mb + mt - MW)*(mb + mt - MW)*
      MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^4*mt^2*\[Alpha]*Log[mb^2/MW^2])/(24*(-mb + mt - MW)*(mb + mt - MW)*
      MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (7*mb^2*mt^4*\[Alpha]*Log[mb^2/MW^2])/(192*(-mb + mt - MW)*(mb + mt - MW)*
      MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mt^6*\[Alpha]*Log[mb^2/MW^2])/(96*(-mb + mt - MW)*(mb + mt - MW)*MW^2*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^2*MW^2*\[Alpha]*Log[mb^2/MW^2])/(48*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mb^6*MW^2*\[Alpha]*Log[mb^2/MW^2])/(96*mt^4*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (11*mb^4*MW^2*\[Alpha]*Log[mb^2/MW^2])/(64*mt^2*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (13*mt^2*MW^2*\[Alpha]*Log[mb^2/MW^2])/(192*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (7*MW^4*\[Alpha]*Log[mb^2/MW^2])/(96*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^4*MW^4*\[Alpha]*Log[mb^2/MW^2])/(24*mt^4*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (11*mb^2*MW^4*\[Alpha]*Log[mb^2/MW^2])/(96*mt^2*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (7*mb^2*MW^6*\[Alpha]*Log[mb^2/MW^2])/(192*mt^4*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (MW^6*\[Alpha]*Log[mb^2/MW^2])/(64*mt^2*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (MW^8*\[Alpha]*Log[mb^2/MW^2])/(96*mt^4*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (3*mb^2*Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*\[Alpha]*
      Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*
            MW^2 + MW^4])/(2*mb*MW)])/(32*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^6*Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*\[Alpha]*
      Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*
            MW^2 + MW^4])/(2*mb*MW)])/(96*mt^4*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^4*Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*\[Alpha]*
      Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*
            MW^2 + MW^4])/(2*mb*MW)])/(8*mt^2*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mt^2*Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*\[Alpha]*
      Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*
            MW^2 + MW^4])/(2*mb*MW)])/(24*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^4*Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*\[Alpha]*
      Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*
            MW^2 + MW^4])/(2*mb*MW)])/(32*(-mb + mt - MW)*(mb + mt - MW)*MW^2*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mb^8*Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*\[Alpha]*
      Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*
            MW^2 + MW^4])/(2*mb*MW)])/(96*mt^4*(-mb + mt - MW)*(mb + mt - MW)*
      MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^6*Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*\[Alpha]*
      Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*
            MW^2 + MW^4])/(2*mb*MW)])/(96*mt^2*(-mb + mt - MW)*(mb + mt - MW)*
      MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (5*mb^2*mt^2*Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*
      \[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (96*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*(mb + mt + MW)*
      Pi*sw^2) + (mt^4*Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*
      \[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (48*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*(mb + mt + MW)*
      Pi*sw^2) - (3*MW^2*Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*
      \[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (32*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*
      sw^2) + (mb^4*MW^2*Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*
      \[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (32*mt^4*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Pi*sw^2) - (3*mb^2*MW^2*Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + 
        MW^4]*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (16*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Pi*sw^2) - (5*mb^2*MW^4*Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + 
        MW^4]*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (96*mt^4*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Pi*sw^2) + (5*MW^4*Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*
      \[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (96*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Pi*sw^2) + (MW^6*Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*
      \[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (48*mt^4*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Pi*sw^2) + (mt^2*MZ^2*\[Alpha]*Log[mt^2/MZ^2])/
     (3*MW^2*(4*mt^2 - MZ^2)*Pi) - (7*MZ^4*\[Alpha]*Log[mt^2/MZ^2])/
     (36*MW^2*(4*mt^2 - MZ^2)*Pi) - (MZ^6*\[Alpha]*Log[mt^2/MZ^2])/
     (36*mt^2*MW^2*(4*mt^2 - MZ^2)*Pi) + (MZ^8*\[Alpha]*Log[mt^2/MZ^2])/
     (72*mt^4*MW^2*(4*mt^2 - MZ^2)*Pi) - (mt^2*MZ^2*\[Alpha]*Log[mt^2/MZ^2])/
     (8*MW^2*(4*mt^2 - MZ^2)*Pi*sw^2) + (7*MZ^4*\[Alpha]*Log[mt^2/MZ^2])/
     (96*MW^2*(4*mt^2 - MZ^2)*Pi*sw^2) + (MZ^6*\[Alpha]*Log[mt^2/MZ^2])/
     (96*mt^2*MW^2*(4*mt^2 - MZ^2)*Pi*sw^2) - (MZ^8*\[Alpha]*Log[mt^2/MZ^2])/
     (192*mt^4*MW^2*(4*mt^2 - MZ^2)*Pi*sw^2) - 
    ((I/3)*MZ^3*\[Alpha]*Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/
     (MW^2*Sqrt[4*mt^2 - MZ^2]*Pi) + 
    ((I/36)*MZ^7*\[Alpha]*Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/
     (mt^4*MW^2*Sqrt[4*mt^2 - MZ^2]*Pi) + 
    ((I/8)*MZ^3*\[Alpha]*Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/
     (MW^2*Sqrt[4*mt^2 - MZ^2]*Pi*sw^2) - 
    ((I/96)*MZ^7*\[Alpha]*Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/
     (mt^4*MW^2*Sqrt[4*mt^2 - MZ^2]*Pi*sw^2), 
  Derivative[1][Subscript[F, 4]] -> 
   (28*mt^4*MZ^2*\[Alpha])/(15*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) - 
    (22*mt^2*MZ^4*\[Alpha])/(45*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) - 
    (23*MZ^6*\[Alpha])/(180*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) + 
    (MZ^8*\[Alpha])/(30*mt^2*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) - 
    (7*mb^4*\[Alpha])/(40*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*
      (mb + mt + MW)*Pi*sw^2) - (mb^6*\[Alpha])/(80*mt^2*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (21*mb^2*mt^2*\[Alpha])/(80*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mt^4*\[Alpha])/(40*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*
      (mb + mt + MW)*Pi*sw^2) - (mt^6*\[Alpha])/(20*mb^2*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (7*mb^6*\[Alpha])/(480*(-mb + mt - MW)*(mb + mt - MW)*MW^2*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^8*\[Alpha])/(80*mt^2*(-mb + mt - MW)*(mb + mt - MW)*MW^2*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - (23*mb^4*mt^2*\[Alpha])/
     (480*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*(mb + mt + MW)*
      Pi*sw^2) + (17*mb^2*mt^4*\[Alpha])/(160*(-mb + mt - MW)*(mb + mt - MW)*
      MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (7*mt^6*\[Alpha])/(96*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*
      (mb + mt + MW)*Pi*sw^2) + (mt^8*\[Alpha])/(60*mb^2*(-mb + mt - MW)*
      (mb + mt - MW)*MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (41*mb^2*MW^2*\[Alpha])/(160*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - (3*mb^4*MW^2*\[Alpha])/
     (80*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Pi*sw^2) + (47*mt^2*MW^2*\[Alpha])/(480*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + (mt^4*MW^2*\[Alpha])/
     (30*mb^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Pi*sw^2) - (MW^4*\[Alpha])/(15*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + (mb^2*MW^4*\[Alpha])/
     (16*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Pi*sw^2) - (MW^6*\[Alpha])/(40*mt^2*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - (7*mt^4*MZ^2*\[Alpha])/
     (10*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) + 
    (11*mt^2*MZ^4*\[Alpha])/(60*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) + 
    (23*MZ^6*\[Alpha])/(480*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) - 
    (MZ^8*\[Alpha])/(80*mt^2*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) - 
    (mb^4*\[Alpha]*Log[mb^2/MW^2])/(5*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^8*\[Alpha]*Log[mb^2/MW^2])/(80*mt^4*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^6*\[Alpha]*Log[mb^2/MW^2])/(12*mt^2*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^2*mt^2*\[Alpha]*Log[mb^2/MW^2])/(10*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mt^4*\[Alpha]*Log[mb^2/MW^2])/(240*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^6*\[Alpha]*Log[mb^2/MW^2])/(48*(-mb + mt - MW)*(mb + mt - MW)*MW^2*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mb^10*\[Alpha]*Log[mb^2/MW^2])/(160*mt^4*(-mb + mt - MW)*(mb + mt - MW)*
      MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^8*\[Alpha]*Log[mb^2/MW^2])/(96*mt^2*(-mb + mt - MW)*(mb + mt - MW)*
      MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mb^4*mt^2*\[Alpha]*Log[mb^2/MW^2])/(16*(-mb + mt - MW)*(mb + mt - MW)*
      MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (5*mb^2*mt^4*\[Alpha]*Log[mb^2/MW^2])/(96*(-mb + mt - MW)*(mb + mt - MW)*
      MW^2*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (7*mt^6*\[Alpha]*Log[mb^2/MW^2])/(480*(-mb + mt - MW)*(mb + mt - MW)*MW^2*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^2*MW^2*\[Alpha]*Log[mb^2/MW^2])/(16*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (mb^6*MW^2*\[Alpha]*Log[mb^2/MW^2])/(80*mt^4*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (9*mb^4*MW^2*\[Alpha]*Log[mb^2/MW^2])/(40*mt^2*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mt^2*MW^2*\[Alpha]*Log[mb^2/MW^2])/(60*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (MW^4*\[Alpha]*Log[mb^2/MW^2])/(15*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (mb^4*MW^4*\[Alpha]*Log[mb^2/MW^2])/(20*mt^4*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (19*mb^2*MW^4*\[Alpha]*Log[mb^2/MW^2])/(120*mt^2*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (7*mb^2*MW^6*\[Alpha]*Log[mb^2/MW^2])/(160*mt^4*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (13*MW^6*\[Alpha]*Log[mb^2/MW^2])/(480*mt^2*(-mb + mt - MW)*
      (mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) - 
    (MW^8*\[Alpha]*Log[mb^2/MW^2])/(80*mt^4*(-mb + mt - MW)*(mb + mt - MW)*
      (-mb + mt + MW)*(mb + mt + MW)*Pi*sw^2) + 
    (5*mb^6*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (3*mb^10*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (80*mt^4*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (7*mb^8*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (48*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (5*mb^4*mt^2*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (7*mb^2*mt^4*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (48*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (3*mt^6*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (80*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (mb^8*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (48*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (mb^12*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (80*mt^4*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*
      (mb + mt + MW)*Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*
      sw^2) - (mb^10*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (30*mt^2*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*
      (mb + mt + MW)*Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*
      sw^2) + (mb^6*mt^2*\[Alpha]*
      Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*
            MW^2 + MW^4])/(2*mb*MW)])/(6*(-mb + mt - MW)*(mb + mt - MW)*MW^2*
      (-mb + mt + MW)*(mb + mt + MW)*Sqrt[(-mb^2 + mt^2)^2 - 
        2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (11*mb^4*mt^4*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (48*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (2*mb^2*mt^6*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (15*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (7*mt^8*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (240*(-mb + mt - MW)*(mb + mt - MW)*MW^2*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (5*mb^4*MW^2*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (2*mb^6*MW^2*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (3*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (mt^4*MW^2*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (24*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (mb^2*MW^4*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (6*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (mb^6*MW^4*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (8*mt^4*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (19*mb^4*MW^4*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (24*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (mt^2*MW^4*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (6*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (3*MW^6*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (16*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (3*mb^4*MW^6*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (16*mt^4*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (mb^2*MW^6*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (3*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) + 
    (9*mb^2*MW^8*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + 
         Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (80*mt^4*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (7*MW^8*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (240*mt^2*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (MW^10*\[Alpha]*Log[(mb^2 - mt^2 + MW^2 + Sqrt[(-mb^2 + mt^2)^2 - 
           2*(mb^2 + mt^2)*MW^2 + MW^4])/(2*mb*MW)])/
     (40*mt^4*(-mb + mt - MW)*(mb + mt - MW)*(-mb + mt + MW)*(mb + mt + MW)*
      Sqrt[(-mb^2 + mt^2)^2 - 2*(mb^2 + mt^2)*MW^2 + MW^4]*Pi*sw^2) - 
    (8*mt^4*MZ^2*\[Alpha]*Log[mt^2/MZ^2])/(9*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) + (52*mt^2*MZ^4*\[Alpha]*Log[mt^2/MZ^2])/
     (45*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) - 
    (13*MZ^6*\[Alpha]*Log[mt^2/MZ^2])/(90*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*
      Pi) - (4*MZ^8*\[Alpha]*Log[mt^2/MZ^2])/(45*mt^2*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) + (MZ^10*\[Alpha]*Log[mt^2/MZ^2])/
     (60*mt^4*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi) + 
    (mt^4*MZ^2*\[Alpha]*Log[mt^2/MZ^2])/(3*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*
      Pi*sw^2) - (13*mt^2*MZ^4*\[Alpha]*Log[mt^2/MZ^2])/
     (30*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) + 
    (13*MZ^6*\[Alpha]*Log[mt^2/MZ^2])/(240*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*
      Pi*sw^2) + (MZ^8*\[Alpha]*Log[mt^2/MZ^2])/(30*mt^2*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi*sw^2) - (MZ^10*\[Alpha]*Log[mt^2/MZ^2])/
     (160*mt^4*MW^2*(-2*mt + MZ)^2*(2*mt + MZ)^2*Pi*sw^2) + 
    (((4*I)/3)*mt^2*MZ^3*Sqrt[4*mt^2 - MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) - (((4*I)/9)*MZ^5*Sqrt[4*mt^2 - MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) - ((I/9)*MZ^7*Sqrt[4*mt^2 - MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(mt^2*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) + ((I/30)*MZ^9*Sqrt[4*mt^2 - MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(mt^4*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi) - ((I/2)*mt^2*MZ^3*Sqrt[4*mt^2 - MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi*sw^2) + ((I/6)*MZ^5*Sqrt[4*mt^2 - MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi*sw^2) + ((I/24)*MZ^7*Sqrt[4*mt^2 - MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(mt^2*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi*sw^2) - ((I/80)*MZ^9*Sqrt[4*mt^2 - MZ^2]*\[Alpha]*
      Log[(MZ + Sqrt[-4*mt^2 + MZ^2])/(2*mt)])/(mt^4*MW^2*(-2*mt + MZ)^2*
      (2*mt + MZ)^2*Pi*sw^2)}}


==> anc/results_master.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    110649,       2596]
NotebookOptionsPosition[    104924,       2483]
NotebookOutlinePosition[    105319,       2500]
CellTagsIndexPosition[    105276,       2497]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.856260179770307*^9, 3.856260180593524*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"9a1a24d0-eba4-4c04-b8a8-d3a15b2b4ac2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8426064944856863`*^9, 3.842606505379437*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"f0f7130f-9a98-42ce-a296-e403521c67a6"],

Cell[BoxData[
 FormBox["\<\"/Users/user/bassi/NRQCD_EW_Matching\"\>", 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.856204804402931*^9, 3.856260238289381*^9, 3.856313568501748*^9, 
   3.872704714892294*^9, 3.874154557116712*^9, 3.87469084583759*^9, 
   3.8749482366792383`*^9, 3.875035565509663*^9, 3.878385461879612*^9, 
   3.879504925254464*^9, 3.879509936691722*^9, 3.8854674948543777`*^9, 
   3.885467796558934*^9, {3.88546957801221*^9, 3.8854695859474277`*^9}, 
   3.885497348955557*^9, 3.885501639948469*^9, 3.885539565461059*^9, 
   3.885540122421781*^9, {3.885633629103139*^9, 3.885633645808032*^9}, 
   3.8856352424592447`*^9, 3.885754242181826*^9, 3.8861444921623297`*^9, 
   3.886843913841206*^9, 3.8873261424263897`*^9, 3.887326617711413*^9, 
   3.888053979695642*^9, 3.888448419984062*^9, 3.8885396121904507`*^9, 
   3.8889546719036503`*^9, 3.8894477540208406`*^9, 3.8903990629114723`*^9, 
   3.891098268671376*^9, 3.893200574271702*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"42db50d3-f78c-4503-8759-47ade221d0fd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Replacements", "Subsubsection",
 CellChangeTimes->{{3.856212888965342*^9, 
  3.856212915034614*^9}},ExpressionUUID->"c8e701c4-2a46-4f84-9128-\
14c369830d6e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ScaleMu", "=", "\[Mu]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SMP", "[", "\"\<alpha_s\>\"", "]"}], "=", 
   SubscriptBox["\[Alpha]", "s"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SMP", "[", "\"\<alpha_fs\>\"", "]"}], "=", "\[Alpha]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SMP", "[", "\"\<Delta\>\"", "]"}], "=", 
   RowBox[{"1", "/", "eps"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SMP", "[", "\"\<Delta_IR\>\"", "]"}], "=", 
   RowBox[{"1", "/", "epsIR"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m1", "=", "mt"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m2", "=", "mb"}], ";"}]}], "Input",
 CellChangeTimes->{{3.856359912895122*^9, 3.856359918491905*^9}, {
  3.8854676909338818`*^9, 3.885467713769498*^9}, {3.885469666725103*^9, 
  3.885469698069539*^9}, {3.887156853144126*^9, 3.887156860179628*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"0793f2db-586e-4991-9a93-6a803e9c2f44"],

Cell[BoxData[
 RowBox[{
  RowBox[{"replaceN", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"SMP", "[", "\"\<alpha_s\>\"", "]"}], "\[RuleDelayed]", " ", 
      SubscriptBox["\[Alpha]", "s"]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"SMP", "[", "\"\<alpha_fs\>\"", "]"}], "\[RuleDelayed]", " ", 
      "\[Alpha]"}], ",", 
     RowBox[{"M", "\[RuleDelayed]", "1"}], ",", 
     RowBox[{"mt", "\[RuleDelayed]", "173.5"}], ",", 
     RowBox[{"mb", "\[RuleDelayed]", "4.89"}], ",", 
     RowBox[{"sw", "\[RuleDelayed]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "-", 
        RowBox[{"cw", "^", "2"}]}], "]"}]}], ",", 
     RowBox[{"cw", "\[RuleDelayed]", 
      RowBox[{"MW", "/", "MZ"}]}], ",", 
     RowBox[{"MZ", "\[RuleDelayed]", "90.1876"}], ",", 
     RowBox[{"MW", "\[RuleDelayed]", "80.285"}], ",", 
     RowBox[{"ScaleMu", "\[RuleDelayed]", "90.1876"}], ",", 
     RowBox[{"MH", "\[RuleDelayed]", "125.10"}], ",", 
     RowBox[{"CA", "\[RuleDelayed]", "3"}], ",", 
     RowBox[{"CF", "\[RuleDelayed]", 
      RowBox[{"4", "/", "3"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]", "s"], "\[RuleDelayed]", "0.1184"}], ",", 
     RowBox[{"\[Alpha]", "\[RuleDelayed]", 
      RowBox[{"1", "/", "137.035999"}]}], ",", 
     RowBox[{"Nd", "\[RuleDelayed]", "2"}], ",", 
     RowBox[{"Nu", "\[RuleDelayed]", "2"}], ",", 
     RowBox[{"Ng", "\[RuleDelayed]", "3"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.856212918999391*^9, 3.856212954460306*^9}, {
   3.856212986550189*^9, 3.856213010114788*^9}, {3.856260358318481*^9, 
   3.8562603871085587`*^9}, 3.856521626477696*^9, {3.889448339362267*^9, 
   3.889448353867743*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"52a64a8f-6fa6-4116-843e-3bfe6df77774"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Terms", "[", "ex_Plus", "]"}], ":=", 
  RowBox[{"List", "@@", "ex"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Terms", "[", "ex_", "]"}], ":=", 
  RowBox[{"{", "ex", "}"}]}]}], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"f2dc9611-d1f6-4a97-88ef-b5ea97a9d050"]
}, Closed]],

Cell[CellGroupData[{

Cell["Bilinear form factors ", "Section",
 CellChangeTimes->{{3.842593776393434*^9, 3.842593792835311*^9}, {
  3.856203825326137*^9, 
  3.8562038308609*^9}},ExpressionUUID->"98541bfe-0f29-439e-89d5-dfb46d6426dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"vertexMatchingSM", "=", 
   RowBox[{
    RowBox[{"Import", "[", "\"\<Data/vertexMatchingSM.m\>\"", "]"}], "//", 
    "Flatten"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.856204093046646*^9, 3.856204110359643*^9}, {
   3.8562041794213543`*^9, 3.856204179962742*^9}, 3.872704743280197*^9, {
   3.872704903533683*^9, 3.872704931637939*^9}, 3.872705021285578*^9, {
   3.872706982641726*^9, 3.872707020614251*^9}, {3.8727070700376997`*^9, 
   3.872707086142619*^9}, 3.872707152569593*^9, {3.872745951616283*^9, 
   3.87274595290244*^9}, 3.878572719895377*^9},
 CellLabel->"In[98]:=",ExpressionUUID->"1cf80173-d27e-408d-958d-ca61aa6c0bd4"],

Cell[CellGroupData[{

Cell[BoxData["vertexMatchingSM"], "Input",
 CellLabel->"In[99]:=",ExpressionUUID->"43bdaa84-d5cd-48e8-b33d-b6e8e87ee65a"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["F", "1"], "\[Rule]", "1"}], ",", 
           RowBox[{
            SubscriptBox["F", "2"], "\[Rule]", 
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"]}], ",", 
           RowBox[{
            SubscriptBox["F", "3"], "\[Rule]", "0"}], ",", 
           RowBox[{
            SubscriptBox["F", "4"], "\[Rule]", 
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"]}], ",", 
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton"], ",", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["F", "2"], "\[Prime]",
             MultilineFunction->None], "\[Rule]", 
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"]}], ",", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["F", "3"], "\[Prime]",
             MultilineFunction->None], "\[Rule]", 
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"]}], ",", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["F", "4"], "\[Prime]",
             MultilineFunction->None], "\[Rule]", 
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"]}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{70., {3., 10.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{61., {0., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 99, 21730480219957687622, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{68., {0., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 99, 21730480219957687622, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{51., {0., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{51., {0., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 99, 21730480219957687622, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{91., {1., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[21730480219957687622 === $SessionID, 
   Out[99], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.878591668347329*^9, 3.878592043524374*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"33d5e84b-053d-4f31-a1c7-b9dd41f6a1e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NvertexMatchingSM", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"vertexMatchingSM", "[", 
       RowBox[{"[", 
        RowBox[{"xx", ",", "2"}], "]"}], "]"}], "//.", "replaceN"}], "//", 
     "N"}], ",", 
    RowBox[{"{", 
     RowBox[{"xx", ",", "1", ",", 
      RowBox[{"Length", "[", "vertexMatchingSM", "]"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.856204093046646*^9, 3.856204110359643*^9}, {
   3.8562041794213543`*^9, 3.856204179962742*^9}, {3.856213054685689*^9, 
   3.8562130660120687`*^9}, {3.85621309720684*^9, 3.8562131163680964`*^9}, 
   3.856213153602742*^9, {3.856213205732399*^9, 3.856213253255328*^9}, {
   3.85621328477249*^9, 3.856213292504751*^9}, {3.856260263570142*^9, 
   3.856260305405491*^9}, {3.85626034593043*^9, 3.8562603482473*^9}, {
   3.856260394830661*^9, 3.856260397478574*^9}, 3.856260472086233*^9, {
   3.8562607237232533`*^9, 3.856260724811378*^9}, {3.872704771814793*^9, 
   3.872704779942638*^9}, {3.872704885841772*^9, 3.8727049018495283`*^9}, {
   3.87274483514077*^9, 3.872744850316835*^9}, {3.872744895349832*^9, 
   3.872744941445918*^9}, {3.87274498348125*^9, 3.872745099239554*^9}, {
   3.872745815742075*^9, 3.872745825140642*^9}, {3.8727458847508717`*^9, 
   3.872745894019569*^9}, {3.8727459801365213`*^9, 3.8727460518278723`*^9}, {
   3.872746084899016*^9, 3.872746090083692*^9}, {3.872746240778564*^9, 
   3.87274629935354*^9}, {3.87274635146352*^9, 3.8727464179067383`*^9}, {
   3.872746461881955*^9, 3.872746480455958*^9}, {3.87274667499325*^9, 
   3.87274669311971*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"b3a76d4b-475d-4524-aefd-116148458bc6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.`", ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.04541545271348916`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.0024520206762471014`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
    
    FractionBox["0.05653183578624123`", "EpsilonIR"]}], ",", "0.`", ",", 
   RowBox[{"0.01431891498678598`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.006783419183475768`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.001964747843243006`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.006886713924767581`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
    FractionBox["0.0406492265464417`", "EpsilonIR"]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.016715847415471684`"}], "-", 
      RowBox[{"0.0028667958886258427`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
    
    FractionBox["0.05653183578624123`", "EpsilonIR"]}], ",", 
   RowBox[{
    RowBox[{"-", "0.003579728746696488`"}], "+", 
    RowBox[{"0.0016958547958689384`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.8114107668537701`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.008217408001014536`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8750355765101337`*^9, 3.878572722910634*^9, 
  3.878592047681357*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"fe6cc812-cf15-430a-84d5-eac990970408"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Large ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["M", "ew"], " ", "expansion"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "db31cb28-023d-4ae0-89d9-072409b09f22"]
}], "Subsection",
 CellChangeTimes->{{3.84259382659449*^9, 3.842593868114985*^9}, {
  3.8562039056012573`*^9, 3.856203954198106*^9}, {3.856204026604372*^9, 
  3.8562040311800222`*^9}, {3.8785727370661573`*^9, 3.878572751557129*^9}, {
  3.878573728279428*^9, 
  3.878573733137206*^9}},ExpressionUUID->"2ca479c7-f883-4642-832d-\
be732da8decf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EvertexMatchingSM", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"vertexMatchingSM", "[", 
                    RowBox[{"[", 
                    RowBox[{"xx", ",", "2"}], "]"}], "]"}], "//", 
                    RowBox[{
                    RowBox[{"Series", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"{", 
                    RowBox[{"mt", ",", "Infinity", ",", "2"}], "}"}]}], "]"}],
                     "&"}]}], "//", "Normal"}], "//", 
                    RowBox[{
                    RowBox[{"Series", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"{", 
                    RowBox[{"mb", ",", "0", ",", "0"}], "}"}]}], "]"}], 
                    "&"}]}], "//", "Normal"}], "//", "PowerExpand"}], "//", 
                  "Expand"}], ")"}], "/.", " ", 
                RowBox[{
                 RowBox[{"1", "/", 
                  RowBox[{"mt", "^", "2"}]}], "\[RuleDelayed]", "0"}]}], "/.",
                " ", 
               RowBox[{
                RowBox[{"1", "/", "mt"}], "\[RuleDelayed]", "0"}]}], "/.", 
              RowBox[{
               RowBox[{"Log", "[", "MH", "]"}], "\[RuleDelayed]", 
               RowBox[{
                RowBox[{
                 RowBox[{"L", "[", 
                  RowBox[{"H", ",", "t"}], "]"}], "/", "2"}], "+", 
                RowBox[{"Log", "[", "mt", "]"}]}]}]}], "/.", 
             RowBox[{
              RowBox[{"Log", "[", "MZ", "]"}], "\[RuleDelayed]", 
              RowBox[{
               RowBox[{
                RowBox[{"L", "[", 
                 RowBox[{"Z", ",", "t"}], "]"}], "/", "2"}], "+", 
               RowBox[{"Log", "[", "mt", "]"}]}]}]}], "/.", 
            RowBox[{
             RowBox[{"Log", "[", "mb", "]"}], "\[RuleDelayed]", 
             RowBox[{
              RowBox[{
               RowBox[{"L", "[", 
                RowBox[{"b", ",", "t"}], "]"}], "/", "2"}], "+", 
              RowBox[{"Log", "[", "mt", "]"}]}]}]}], "/.", 
           RowBox[{
            RowBox[{"Log", "[", "mt", "]"}], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{
              RowBox[{"L", "[", "t", "]"}], "/", "2"}], "+", 
             RowBox[{"Log", "[", "ScaleMu", "]"}]}]}]}], "/.", 
          RowBox[{
           RowBox[{"Log", "[", "mb", "]"}], "\[RuleDelayed]", 
           RowBox[{
            RowBox[{
             RowBox[{"L", "[", "b", "]"}], "/", "2"}], "+", 
            RowBox[{"Log", "[", "ScaleMu", "]"}]}]}]}], "/.", 
         RowBox[{
          RowBox[{"L", "[", "t", "]"}], "\[RuleDelayed]", 
          RowBox[{"-", 
           RowBox[{"L", "[", "t", "]"}]}]}]}], "/.", 
        RowBox[{
         RowBox[{"L", "[", "b", "]"}], "\[RuleDelayed]", 
         RowBox[{"-", 
          RowBox[{"L", "[", "b", "]"}]}]}]}], "//", "PowerExpand"}], "//", 
      "Expand"}], ",", 
     RowBox[{"{", 
      RowBox[{"xx", ",", "1", ",", 
       RowBox[{"Length", "[", "vertexMatchingSM", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.856204093046646*^9, 3.856204110359643*^9}, {
   3.8562041794213543`*^9, 3.856204179962742*^9}, {3.856213054685689*^9, 
   3.8562130660120687`*^9}, {3.85621309720684*^9, 3.8562131163680964`*^9}, 
   3.856213153602742*^9, {3.856213205732399*^9, 3.856213253255328*^9}, {
   3.85621328477249*^9, 3.856213292504751*^9}, {3.856260263570142*^9, 
   3.856260305405491*^9}, {3.85626034593043*^9, 3.8562603482473*^9}, {
   3.856260394830661*^9, 3.856260397478574*^9}, 3.856260472086233*^9, {
   3.8562607237232533`*^9, 3.856260724811378*^9}, {3.872704771814793*^9, 
   3.872704779942638*^9}, {3.872704885841772*^9, 3.8727049018495283`*^9}, {
   3.87274483514077*^9, 3.872744850316835*^9}, {3.872744895349832*^9, 
   3.872744941445918*^9}, {3.87274498348125*^9, 3.872745099239554*^9}, {
   3.872745815742075*^9, 3.872745825140642*^9}, {3.8727458847508717`*^9, 
   3.872745894019569*^9}, {3.8727459801365213`*^9, 3.8727460518278723`*^9}, {
   3.872746084899016*^9, 3.872746090083692*^9}, {3.872746240778564*^9, 
   3.87274629935354*^9}, {3.87274635146352*^9, 3.8727464179067383`*^9}, {
   3.872746461881955*^9, 3.872746480455958*^9}, {3.87274667499325*^9, 
   3.87274669311971*^9}, {3.8785727622725143`*^9, 3.878572827019659*^9}, {
   3.8785728741441402`*^9, 3.878572904090407*^9}, {3.878572988763207*^9, 
   3.878573156145117*^9}, {3.8785732895887203`*^9, 3.8785733279699574`*^9}, {
   3.8785922355316467`*^9, 3.8785922639186707`*^9}, {3.878592803985441*^9, 
   3.878592805421297*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"0cd8441b-1e85-499e-8d94-d2d6b6146f0f"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["4-quark matching - equal mass (top-top)", "Section",
 CellChangeTimes->{{3.842593776393434*^9, 3.842593792835311*^9}, {
  3.856203825326137*^9, 3.856203881628439*^9}, {3.856213459829019*^9, 
  3.856213463251645*^9}},ExpressionUUID->"ed02ab51-5a27-4580-9b20-\
da39c3c59e78"],

Cell[CellGroupData[{

Cell["Tree-level  contribution", "Subsection",
 CellChangeTimes->{{3.84259382659449*^9, 3.842593868114985*^9}, {
  3.8562039056012573`*^9, 3.856203954198106*^9}, {3.856204069012019*^9, 
  3.856204070198687*^9}},ExpressionUUID->"5b8a1165-d6dd-4295-be8c-\
9f2542041cd5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"matching4QeqLO", "=", 
   RowBox[{"Import", "[", "\"\<Data/Matching4QeqLO.m\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8562048642634583`*^9, 3.856204882909316*^9}, {
   3.8562126793779*^9, 3.8562126811642723`*^9}, {3.85621277985813*^9, 
   3.8562128086381598`*^9}, {3.856212855908031*^9, 3.856212862272544*^9}, {
   3.856213405122966*^9, 3.8562134054420547`*^9}, {3.885539577387344*^9, 
   3.88553958943934*^9}, 
   3.8947121493491983`*^9},ExpressionUUID->"b9a97926-8d10-45d3-8711-\
2217dccac30f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Nmatching4QeqLO", "=", 
  RowBox[{"matching4QeqLO", 
   RowBox[{"(*", 
    RowBox[{"/.", 
     RowBox[{
      SubscriptBox["\[Alpha]", "s"], "\[RuleDelayed]", "0"}]}], "*)"}], "//.",
    "replaceN"}]}]], "Input",
 CellChangeTimes->{{3.856213415238164*^9, 3.856213421863564*^9}, 
   3.856219924240416*^9, {3.856219962054604*^9, 3.8562199714590178`*^9}, {
   3.856220057006361*^9, 3.856220074286316*^9}, 3.8562605548383427`*^9, 
   3.856260701203602*^9, 3.8565215886693573`*^9, {3.872707186131157*^9, 
   3.8727072015464897`*^9}, {3.872741055040724*^9, 3.872741055669037*^9}, {
   3.874164915371978*^9, 3.8741649183118973`*^9}, 3.886144547284683*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"d19a78cf-6c9b-4b8a-ae1b-0428f83d8b1b"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(d\\), \\(ss\\)]\\)\"\>", "\[Rule]", 
     
     RowBox[{"139.49757588015288`", " ", "\[Alpha]"}]}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(d\\), \\(sv\\)]\\)\"\>", "\[Rule]", 
     
     RowBox[{
      RowBox[{"-", "17.672982787241658`"}], " ", "\[Alpha]"}]}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(d\\), \\(vs\\)]\\)\"\>", "\[Rule]", 
     "0"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(d\\), \\(vv\\)]\\)\"\>", "\[Rule]", 
     "0"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(d\\), \\(ss\\)], \
\\(c\\)]\\)\"\>", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "17.672982787241658`"}], " ", "\[Alpha]"}]}], ",", 
    RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(d\\), \\(sv\\)], \
\\(c\\)]\\)\"\>", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "1.6515679969348187`"}], " ", "\[Alpha]"}]}], ",", 
    RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(d\\), \\(vs\\)], \
\\(c\\)]\\)\"\>", "\[Rule]", "0"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(d\\), \\(vv\\)], \
\\(c\\)]\\)\"\>", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "\[Pi]"}], " ", 
      SubscriptBox["\[Alpha]", "s"]}]}]}], "}"}], TraditionalForm]], "Output",\

 CellChangeTimes->{
  3.8894480644187098`*^9, {3.890399085844739*^9, 3.890399091461097*^9}, 
   3.890399572410431*^9, 3.893200618436521*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"6dac5857-fbe4-4f9a-acb1-d1c96082ca33"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Large ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["M", "ew"], " ", "expansion"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "ab652b31-a459-4bec-b243-982fe4755dac"]
}], "Subsection",
 CellChangeTimes->{{3.84259382659449*^9, 3.842593868114985*^9}, {
  3.8562039056012573`*^9, 3.856203954198106*^9}, {3.856204026604372*^9, 
  3.8562040311800222`*^9}, {3.8785727370661573`*^9, 3.878572751557129*^9}, {
  3.878573728279428*^9, 
  3.878573733137206*^9}},ExpressionUUID->"7c98d5cd-ab65-4386-a299-\
6f06815ce984"],

Cell[CellGroupData[{

Cell[BoxData["matching4QeqLO"], "Input",
 CellChangeTimes->{{3.889447775656807*^9, 3.889447776236566*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"0ca4a23a-4f4c-48a4-8cd1-300c15cc109f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(d\\), \\(ss\\)]\\)\"\>", "\[Rule]", 
     
     FractionBox[
      RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
       SuperscriptBox["mt", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["MH", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["sw", "2"]}]}], ")"}], "2"]}], "+", 
         RowBox[{"36", " ", 
          SuperscriptBox["mt", "2"]}]}], ")"}]}], 
      RowBox[{"36", " ", 
       SuperscriptBox["MH", "2"], " ", 
       SuperscriptBox["MW", "2"], " ", 
       SuperscriptBox["sw", "2"]}]]}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(d\\), \\(sv\\)]\\)\"\>", "\[Rule]", 
     
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
        SuperscriptBox["mt", "2"]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["MW", "2"], " ", 
        SuperscriptBox["sw", "2"]}]]}]}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(d\\), \\(vs\\)]\\)\"\>", "\[Rule]", 
     "0"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(d\\), \\(vv\\)]\\)\"\>", "\[Rule]", 
     "0"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(d\\), \\(ss\\)], \
\\(c\\)]\\)\"\>", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
        SuperscriptBox["mt", "2"]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["MW", "2"], " ", 
        SuperscriptBox["sw", "2"]}]]}]}], ",", 
    RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(d\\), \\(sv\\)], \
\\(c\\)]\\)\"\>", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["mt", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"64", " ", 
              SuperscriptBox["MW", "2"], " ", 
              SuperscriptBox["sw", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["MZ", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["sw", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
          "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["MW", "2"], " ", 
           SuperscriptBox["MZ", "2"], " ", 
           SuperscriptBox["sw", "2"]}]}], ")"}]}], 
       RowBox[{"36", " ", 
        SuperscriptBox["MW", "2"], " ", 
        SuperscriptBox["sw", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["mt", "2"]}], "-", 
          SuperscriptBox["MZ", "2"]}], ")"}]}]]}]}], ",", 
    RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(d\\), \\(vs\\)], \
\\(c\\)]\\)\"\>", "\[Rule]", "0"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(d\\), \\(vv\\)], \
\\(c\\)]\\)\"\>", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "\[Pi]"}], " ", 
      SubscriptBox["\[Alpha]", "s"]}]}]}], "}"}], TraditionalForm]], "Output",\

 CellChangeTimes->{3.8886565302977457`*^9, 3.889002472953539*^9, 
  3.889447776720726*^9, 3.889448071489827*^9, 3.890399095148769*^9, 
  3.890399574805821*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"7359594c-f3dd-4bd4-a4fc-63a028abc2c4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ematching4QeqLO", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"matching4QeqLO", "[", 
                    RowBox[{"[", 
                    RowBox[{"xx", ",", "2"}], "]"}], "]"}], "//", 
                    RowBox[{
                    RowBox[{"Series", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"{", 
                    RowBox[{"mt", ",", "Infinity", ",", "2"}], "}"}]}], "]"}],
                     "&"}]}], "//", "Normal"}], "//", 
                   RowBox[{
                    RowBox[{"Series", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"{", 
                    RowBox[{"mb", ",", "0", ",", "1"}], "}"}]}], "]"}], 
                    "&"}]}], "//", "Normal"}], "//", "PowerExpand"}], "//", 
                "Expand"}], ")"}], 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"/.", " ", 
                 RowBox[{
                  RowBox[{"1", "/", 
                   RowBox[{"mt", "^", "2"}]}], "\[RuleDelayed]", "0"}]}], "/.",
                 " ", 
                RowBox[{
                 RowBox[{"1", "/", "mt"}], "\[RuleDelayed]", "0"}]}], "*)"}], 
              "/.", 
              RowBox[{
               RowBox[{"Log", "[", "MH", "]"}], "\[RuleDelayed]", 
               RowBox[{
                RowBox[{
                 RowBox[{"L", "[", 
                  RowBox[{"H", ",", "t"}], "]"}], "/", "2"}], "+", 
                RowBox[{"Log", "[", "mt", "]"}]}]}]}], "/.", 
             RowBox[{
              RowBox[{"Log", "[", "MZ", "]"}], "\[RuleDelayed]", 
              RowBox[{
               RowBox[{
                RowBox[{"L", "[", 
                 RowBox[{"Z", ",", "t"}], "]"}], "/", "2"}], "+", 
               RowBox[{"Log", "[", "mt", "]"}]}]}]}], "/.", 
            RowBox[{
             RowBox[{"Log", "[", "mb", "]"}], "\[RuleDelayed]", 
             RowBox[{
              RowBox[{
               RowBox[{"L", "[", 
                RowBox[{"b", ",", "t"}], "]"}], "/", "2"}], "+", 
              RowBox[{"Log", "[", "mt", "]"}]}]}]}], "/.", 
           RowBox[{
            RowBox[{"Log", "[", "mt", "]"}], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{
              RowBox[{"L", "[", "t", "]"}], "/", "2"}], "+", 
             RowBox[{"Log", "[", "ScaleMu", "]"}]}]}]}], "/.", 
          RowBox[{
           RowBox[{"Log", "[", "mb", "]"}], "\[RuleDelayed]", 
           RowBox[{
            RowBox[{
             RowBox[{"L", "[", "b", "]"}], "/", "2"}], "+", 
            RowBox[{"Log", "[", "ScaleMu", "]"}]}]}]}], "/.", 
         RowBox[{
          RowBox[{"L", "[", "t", "]"}], "\[RuleDelayed]", 
          RowBox[{"-", 
           RowBox[{"L", "[", "t", "]"}]}]}]}], "/.", 
        RowBox[{
         RowBox[{"L", "[", "b", "]"}], "\[RuleDelayed]", 
         RowBox[{"-", 
          RowBox[{"L", "[", "b", "]"}]}]}]}], "//", "PowerExpand"}], "//", 
      "Expand"}], ",", 
     RowBox[{"{", 
      RowBox[{"xx", ",", "1", ",", 
       RowBox[{"Length", "[", "matching4QeqLO", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.856204093046646*^9, 3.856204110359643*^9}, {
   3.8562041794213543`*^9, 3.856204179962742*^9}, {3.856213054685689*^9, 
   3.8562130660120687`*^9}, {3.85621309720684*^9, 3.8562131163680964`*^9}, 
   3.856213153602742*^9, {3.856213205732399*^9, 3.856213253255328*^9}, {
   3.85621328477249*^9, 3.856213292504751*^9}, {3.856260263570142*^9, 
   3.856260305405491*^9}, {3.85626034593043*^9, 3.8562603482473*^9}, {
   3.856260394830661*^9, 3.856260397478574*^9}, 3.856260472086233*^9, {
   3.8562607237232533`*^9, 3.856260724811378*^9}, {3.872704771814793*^9, 
   3.872704779942638*^9}, {3.872704885841772*^9, 3.8727049018495283`*^9}, {
   3.87274483514077*^9, 3.872744850316835*^9}, {3.872744895349832*^9, 
   3.872744941445918*^9}, {3.87274498348125*^9, 3.872745099239554*^9}, {
   3.872745815742075*^9, 3.872745825140642*^9}, {3.8727458847508717`*^9, 
   3.872745894019569*^9}, {3.8727459801365213`*^9, 3.8727460518278723`*^9}, {
   3.872746084899016*^9, 3.872746090083692*^9}, {3.872746240778564*^9, 
   3.87274629935354*^9}, {3.87274635146352*^9, 3.8727464179067383`*^9}, {
   3.872746461881955*^9, 3.872746480455958*^9}, {3.87274667499325*^9, 
   3.87274669311971*^9}, {3.8785727622725143`*^9, 3.878572827019659*^9}, {
   3.8785728741441402`*^9, 3.878572904090407*^9}, {3.878572988763207*^9, 
   3.878573156145117*^9}, {3.8785732895887203`*^9, 3.8785733279699574`*^9}, {
   3.8785922355316467`*^9, 3.8785922639186707`*^9}, {3.878592803985441*^9, 
   3.878592805421297*^9}, {3.878635897007936*^9, 3.878635907099085*^9}, {
   3.8786359648623457`*^9, 3.878635964928043*^9}, {3.878675293627783*^9, 
   3.878675301572412*^9}, {3.8885151816621857`*^9, 3.888515197718357*^9}, {
   3.889002492895011*^9, 3.889002492964808*^9}, {3.8890049309214993`*^9, 
   3.8890049454089117`*^9}, 3.88944781640877*^9, {3.889447925444542*^9, 
   3.889447949439386*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"fcd17551-9722-4d4a-9b1d-935474034c61"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Ematching4QeqLO", "/.", 
        RowBox[{
         RowBox[{"sw", "^", "2"}], "\[RuleDelayed]", 
         RowBox[{"1", "-", 
          RowBox[{"cw", "^", "2"}]}]}]}], "/.", 
       RowBox[{"MZ", "\[RuleDelayed]", 
        RowBox[{"MW", " ", "/", "cw"}]}]}], 
      RowBox[{"(*", 
       RowBox[{"//", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"#", ",", "\[Alpha]"}], "]"}], "&"}]}], "*)"}], ")"}], "/.",
      " ", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"cw", " ", "sw"}], ")"}], "^", "2"}]}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"cw", "^", "2"}]}], "+", 
       RowBox[{"1", "/", 
        RowBox[{"sw", "^", "2"}]}]}]}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"sw", ",", "cw"}], "}"}], ",", "Simplify"}], "]"}], "&"}]}], "//",
    "Expand"}]}]], "Input",
 CellChangeTimes->{{3.878572803411083*^9, 3.878572806699898*^9}, {
   3.878572897945239*^9, 3.878572917129342*^9}, {3.87857317822198*^9, 
   3.878573189197953*^9}, {3.878573353742231*^9, 3.8785733541050577`*^9}, {
   3.87857338820958*^9, 3.878573430659552*^9}, {3.8785734845824013`*^9, 
   3.878573592372266*^9}, {3.878573641485183*^9, 3.878573673835079*^9}, {
   3.8785737193573523`*^9, 3.878573719886759*^9}, {3.878573804882806*^9, 
   3.878573825784779*^9}, {3.878590226854307*^9, 3.878590240951109*^9}, {
   3.8785928513364773`*^9, 3.8785928530608788`*^9}, {3.878594227577591*^9, 
   3.878594234167865*^9}, {3.878594285684004*^9, 3.878594286712392*^9}, {
   3.878594339341638*^9, 3.878594348526125*^9}, {3.878594761119699*^9, 
   3.8785947612107477`*^9}, {3.878635921717184*^9, 3.878635938691657*^9}, {
   3.878635969837487*^9, 3.878635989669175*^9}, {3.878636030154148*^9, 
   3.878636043442067*^9}, {3.8786753054207983`*^9, 3.878675328307438*^9}, {
   3.8786754880222816`*^9, 3.878675525437458*^9}, {3.886144646249034*^9, 
   3.886144656441038*^9}, {3.886145682337809*^9, 3.8861456823710527`*^9}, {
   3.886174615345496*^9, 3.8861746352478943`*^9}, {3.886175210032083*^9, 
   3.88617524231323*^9}, {3.886175318513237*^9, 3.88617531855759*^9}, {
   3.886176934856148*^9, 3.886176967923298*^9}, {3.887245134514114*^9, 
   3.887245135082872*^9}, {3.887245698412319*^9, 3.887245702994768*^9}, {
   3.888314351267786*^9, 3.8883143513415318`*^9}, {3.888515201399664*^9, 
   3.8885152014745913`*^9}, {3.888656500695804*^9, 3.888656505803388*^9}, {
   3.888656602754593*^9, 3.888656605964776*^9}, {3.8890024986031218`*^9, 
   3.889002508410136*^9}, 3.889004912914381*^9, {3.889447883615295*^9, 
   3.8894478891927347`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"a4f91ab6-1887-400e-9ecf-a1ad3e8b88b3"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[Pi]", " ", "\[Alpha]", " ", 
        SuperscriptBox["cw", "2"], " ", 
        SuperscriptBox["mt", "2"]}], 
       RowBox[{"9", " ", 
        SuperscriptBox["MW", "2"]}]]}], "+", 
     FractionBox[
      RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
       SuperscriptBox["mt", "4"]}], 
      RowBox[{
       SuperscriptBox["MH", "2"], " ", 
       SuperscriptBox["MW", "2"], " ", 
       SuperscriptBox["sw", "2"]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", "\[Pi]", " ", "\[Alpha]", " ", 
       SuperscriptBox["mt", "2"]}], 
      RowBox[{"9", " ", 
       SuperscriptBox["MW", "2"]}]], "+", 
     FractionBox[
      RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
       SuperscriptBox["mt", "2"]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["MW", "2"], " ", 
       SuperscriptBox["sw", "2"]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
       SuperscriptBox["mt", "2"]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["MW", "2"], " ", 
       SuperscriptBox["sw", "2"]}]]}], ",", "0", ",", "0", ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
       SuperscriptBox["mt", "2"]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["MW", "2"], " ", 
       SuperscriptBox["sw", "2"]}]]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
        SuperscriptBox["MW", "2"]}], 
       RowBox[{"36", " ", 
        SuperscriptBox["cw", "4"], " ", 
        SuperscriptBox["mt", "2"]}]]}], "-", 
     FractionBox[
      RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
       SuperscriptBox["MW", "2"]}], 
      RowBox[{"64", " ", 
       SuperscriptBox["cw", "4"], " ", 
       SuperscriptBox["mt", "2"], " ", 
       SuperscriptBox["sw", "2"]}]], "-", 
     FractionBox[
      RowBox[{"25", " ", "\[Pi]", " ", "\[Alpha]"}], 
      RowBox[{"144", " ", 
       SuperscriptBox["cw", "2"]}]], "+", 
     FractionBox[
      RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
       SuperscriptBox["MW", "2"]}], 
      RowBox[{"9", " ", 
       SuperscriptBox["cw", "2"], " ", 
       SuperscriptBox["mt", "2"]}]], "-", 
     FractionBox[
      RowBox[{"\[Pi]", " ", "\[Alpha]"}], 
      RowBox[{"16", " ", 
       SuperscriptBox["sw", "2"]}]]}], ",", "0", ",", 
    RowBox[{
     RowBox[{"-", "\[Pi]"}], " ", 
     SubscriptBox["\[Alpha]", "s"]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8785728045327806`*^9, 3.878572807016719*^9}, {
   3.8785728921875763`*^9, 3.8785729174789047`*^9}, 3.878573092259246*^9, {
   3.8785731356312943`*^9, 3.8785731578410873`*^9}, 3.8785731896952877`*^9, {
   3.878573329872295*^9, 3.878573354632845*^9}, {3.878573400009377*^9, 
   3.8785734309666433`*^9}, {3.878573519475975*^9, 3.878573530312591*^9}, {
   3.878573572762767*^9, 3.878573592713089*^9}, {3.878573657219009*^9, 
   3.878573674450478*^9}, {3.8785738056485567`*^9, 3.8785738263730183`*^9}, {
   3.8785902326034527`*^9, 3.878590241232942*^9}, 3.878592134481783*^9, 
   3.87859221928747*^9, 3.878592265885419*^9, 3.8785928089190197`*^9, 
   3.878592853646421*^9, {3.8785942282625628`*^9, 3.878594234795096*^9}, 
   3.878594287190884*^9, {3.878594340300131*^9, 3.878594348859054*^9}, 
   3.8785947617895927`*^9, {3.878635910879026*^9, 3.8786359902053022`*^9}, {
   3.878636030613418*^9, 3.8786360437462053`*^9}, {3.878675305980422*^9, 
   3.8786753286436977`*^9}, {3.878675489563933*^9, 3.878675525598268*^9}, {
   3.886144642082797*^9, 3.886144656625586*^9}, 3.886145683421173*^9, {
   3.886174615693838*^9, 3.886174636203595*^9}, {3.886175210320815*^9, 
   3.8861752427925997`*^9}, 3.8861753187977867`*^9, {3.886176935240863*^9, 
   3.886176968145056*^9}, 3.8868439249946136`*^9, {3.887245133250671*^9, 
   3.887245135626*^9}, {3.887245699476653*^9, 3.887245703548908*^9}, 
   3.887326153908803*^9, 3.888313629033987*^9, 3.888314351646186*^9, 
   3.888448465071062*^9, {3.888515199666202*^9, 3.888515201740716*^9}, {
   3.888656490624413*^9, 3.8886565060708027`*^9}, {3.888656603213276*^9, 
   3.888656606184132*^9}, {3.889002496628994*^9, 3.8890025089055653`*^9}, {
   3.8890049133596582`*^9, 3.889004947385219*^9}, 3.889447819738779*^9, {
   3.8894478847625933`*^9, 3.88944788949019*^9}, {3.889447927847636*^9, 
   3.889447951657053*^9}, 3.889448080339941*^9, 3.890399580309555*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"d98afac9-f32f-443c-b1c5-cdf0a7806bc4"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["One-loop renormalised contribution", "Subsection",
 CellChangeTimes->{{3.84259382659449*^9, 3.842593868114985*^9}, {
  3.8562039056012573`*^9, 3.856203958698543*^9}, {3.856204050331069*^9, 
  3.856204067593815*^9}},ExpressionUUID->"e8002b64-11a8-477d-9fcc-\
2e22d7dafd97"],

Cell[BoxData[
 RowBox[{
  RowBox[{"matching4QeqNLO", "=", 
   RowBox[{"Import", "[", "\"\<Data/Matching4QeqNLO.m\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8562048642634583`*^9, 3.856204882909316*^9}, {
   3.8562126793779*^9, 3.8562126811642723`*^9}, {3.85621277985813*^9, 
   3.856212810765861*^9}, {3.856212853914186*^9, 3.856212864056085*^9}, {
   3.856213429904316*^9, 3.8562134302222357`*^9}, 3.885539601884263*^9, 
   3.894712161269375*^9},ExpressionUUID->"fa792ef8-db21-4d3e-8b16-\
490b5889c177"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Nmatching4QeqNLO", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"matching4QeqNLO", "//", "Expand"}], ")"}], "/.", 
     RowBox[{
      SubsuperscriptBox["\[Alpha]", "s", "2"], "\[RuleDelayed]", "0"}]}], "//.",
     "replaceN"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.885839341935932*^9, 3.885839343600556*^9}, 
   3.887544146905654*^9, 3.887544421593604*^9, {3.8904002208047*^9, 
   3.890400223749181*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"1376b193-1996-441e-ae95-3ea758c88eef"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(d\\), \\(ss\\)]\\)\"\>", "\[Rule]", 
     
     RowBox[{"\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"170.98331549833748`", "\[VeryThinSpace]", "+", 
           FractionBox["6.431548098498131`*^-14", "epsIR"]}], ")"}], " ", 
         SubscriptBox["\[Alpha]", "s"]}], "+", 
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["0.19753086419754604`", "epsIR"], "-", 
           RowBox[{"(", 
            RowBox[{"1452.0192262105816`", "\[VeryThinSpace]", "-", 
             RowBox[{"420.1874989923306`", " ", "\[ImaginaryI]"}]}], ")"}]}], 
          ")"}]}]}], ")"}]}]}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(d\\), \\(sv\\)]\\)\"\>", "\[Rule]", 
     
     RowBox[{"\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["8.558941356698448`*^-15", "epsIR"]}], "-", 
           "7.5006468527133014`"}], ")"}], " ", 
         SubscriptBox["\[Alpha]", "s"]}], "+", 
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2.139735339174612`*^-15", "epsIR"]}], "+", 
           RowBox[{"(", 
            RowBox[{"437.600611002219`", "\[VeryThinSpace]", "-", 
             RowBox[{"90.77634025615058`", " ", "\[ImaginaryI]"}]}], ")"}]}], 
          ")"}]}]}], ")"}]}]}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(d\\), \\(vs\\)]\\)\"\>", "\[Rule]", 
     
     FractionBox[
      RowBox[{"\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"439.0964614586148`", "\[VeryThinSpace]", "-", 
            RowBox[{"1.033558668319263`*^-13", " ", "\[ImaginaryI]"}]}], 
           ")"}], " ", "epsIR"}], "+", 
         RowBox[{"(", 
          RowBox[{"0.8888888888888888`", "\[VeryThinSpace]", "-", 
           RowBox[{"4.930380657631324`*^-32", " ", "\[ImaginaryI]"}]}], 
          ")"}]}], ")"}], " ", 
       SubscriptBox["\[Alpha]", "s"]}], "epsIR"]}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(d\\), \\(vv\\)]\\)\"\>", "\[Rule]", 
     
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "72.00366588347974`"}], "-", 
        RowBox[{"5.441506394467615`*^-14", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", "\[Alpha]", " ", 
      SubscriptBox["\[Alpha]", "s"]}]}], ",", 
    RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(d\\), \\(ss\\)], \
\\(c\\)]\\)\"\>", "\[Rule]", 
     RowBox[{"\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"22.20316073644142`", " ", 
          SubscriptBox["\[Alpha]", "s"]}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"174.24066416956506`", "\[VeryThinSpace]", "-", 
           RowBox[{"46.91704076119474`", " ", "\[ImaginaryI]"}]}], ")"}], " ",
          "\[Alpha]"}]}], ")"}]}]}], ",", 
    RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(d\\), \\(sv\\)], \
\\(c\\)]\\)\"\>", "\[Rule]", 
     RowBox[{"\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"2.8037889126886064`", " ", 
          SubscriptBox["\[Alpha]", "s"]}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"37.55785116339483`", "\[VeryThinSpace]", "+", 
           RowBox[{"1.9772733790877108`", " ", "\[ImaginaryI]"}]}], ")"}], 
         " ", "\[Alpha]"}]}], ")"}]}]}], ",", 
    RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(d\\), \\(vs\\)], \
\\(c\\)]\\)\"\>", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.7172063070091664`"}], "-", 
        RowBox[{"3.236481217336715`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      "\[Alpha]", " ", 
      SubscriptBox["\[Alpha]", "s"]}]}], ",", 
    RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(d\\), \\(vv\\)], \
\\(c\\)]\\)\"\>", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"33.4931788449478`", "\[VeryThinSpace]", "-", 
        RowBox[{"35.70322109884077`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      "\[Alpha]", " ", 
      SubscriptBox["\[Alpha]", "s"]}]}]}], "}"}], TraditionalForm]], "Output",\

 CellChangeTimes->{
  3.885839441516526*^9, 3.886144957547534*^9, 3.887157094476017*^9, 
   3.887198079818184*^9, 3.887326814957857*^9, 3.887544286214149*^9, 
   3.8875444241954517`*^9, 3.888313639978159*^9, {3.888448468489607*^9, 
   3.8884484749593067`*^9}, 3.888448575689096*^9, 3.8885152186327267`*^9, 
   3.888575760601272*^9, 3.888619739178152*^9, 3.888625450989296*^9, 
   3.8903995374405117`*^9, 3.891098287328964*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"310130b4-eabe-40cb-9409-9d15d021ca80"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Nmatching4QeqNLO", "=", 
  RowBox[{
   RowBox[{"matching4QeqNLO", "//.", "replaceN"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.856213358587241*^9, 3.856213361783176*^9}, 
   3.856260446807385*^9, {3.856260509369418*^9, 3.8562605105433187`*^9}, 
   3.856260709531077*^9, 3.872746723204782*^9, {3.8854698439694967`*^9, 
   3.885469845390313*^9}, {3.887544417040194*^9, 3.8875444197564983`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"3987cf77-c04a-44a9-a0c6-e9168bab287d"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(d\\), \\(ss\\)]\\)\"\>", "\[Rule]", 
     
     RowBox[{
      FractionBox["1", "epsIR"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"0.1975308641975282`", "\[VeryThinSpace]", "+", 
             RowBox[{"5.689893001203927`*^-16", " ", "\[ImaginaryI]"}]}], 
            ")"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1452.0192262105857`", "\[VeryThinSpace]", "-", 
              RowBox[{"420.1874989923315`", " ", "\[ImaginaryI]"}]}], ")"}], 
            " ", "epsIR"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"170.98331549833748`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "\[Alpha]", 
         " ", "epsIR", " ", 
         SubscriptBox["\[Alpha]", "s"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"0.22222222222222215`", "\[VeryThinSpace]", "-", 
             RowBox[{"6.938893903907228`*^-18", " ", "\[ImaginaryI]"}]}], 
            ")"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"0.1426454758751099`", "\[VeryThinSpace]", "+", 
              RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
            "epsIR"}]}], ")"}], " ", 
         SubsuperscriptBox["\[Alpha]", "s", "2"]}]}], ")"}]}]}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(d\\), \\(sv\\)]\\)\"\>", "\[Rule]", 
     
     RowBox[{
      FractionBox["1", "epsIR"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"437.60061100221833`", "\[VeryThinSpace]", "-", 
              RowBox[{"90.77634025615072`", " ", "\[ImaginaryI]"}]}], ")"}], 
            " ", "epsIR"}], "-", 
           RowBox[{"(", 
            RowBox[{"8.881784197001252`*^-16", "-", 
             RowBox[{"5.551115123125783`*^-17", " ", "\[ImaginaryI]"}]}], 
            ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0.22222222222222224`", "\[VeryThinSpace]", "-", 
           RowBox[{"6.938893903907228`*^-18", " ", "\[ImaginaryI]"}]}], ")"}],
          " ", "epsIR", " ", 
         SubsuperscriptBox["\[Alpha]", "s", "2"]}], "+", 
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7.500646852713307`"}], "+", 
              RowBox[{"2.220446049250313`*^-16", " ", "\[ImaginaryI]"}]}], 
             ")"}], " ", "epsIR"}], "-", 
           RowBox[{"(", 
            RowBox[{"3.5527136788005005`*^-15", "-", 
             RowBox[{"3.3306690738754686`*^-16", " ", "\[ImaginaryI]"}]}], 
            ")"}]}], ")"}], " ", 
         SubscriptBox["\[Alpha]", "s"]}]}], ")"}]}]}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(d\\), \\(vs\\)]\\)\"\>", "\[Rule]", 
     
     RowBox[{
      FractionBox["1", "epsIR"], 
      SubscriptBox["\[Alpha]", "s"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"439.0964614586148`", "\[VeryThinSpace]", "-", 
              RowBox[{"1.033558668319263`*^-13", " ", "\[ImaginaryI]"}]}], 
             ")"}], " ", "epsIR"}], "+", 
           RowBox[{"(", 
            RowBox[{"0.8888888888888888`", "\[VeryThinSpace]", "-", 
             RowBox[{"4.930380657631324`*^-32", " ", "\[ImaginaryI]"}]}], 
            ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5.9453966948911585`", "\[VeryThinSpace]", "+", 
              RowBox[{"1.9721522630525295`*^-31", " ", "\[ImaginaryI]"}]}], 
             ")"}], " ", "epsIR"}], "-", 
           RowBox[{"(", 
            RowBox[{"1.0833333333333333`", "\[VeryThinSpace]", "+", 
             RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}]}], ")"}], " ", 
         SubscriptBox["\[Alpha]", "s"]}]}], ")"}]}]}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(d\\), \\(vv\\)]\\)\"\>", "\[Rule]", 
     
     FractionBox[
      RowBox[{"4.3980951477451615`", " ", 
       SubscriptBox["\[Alpha]", "s"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1.`", " ", "epsIR"}], "-", "0.17052837076171803`"}], 
           ")"}], " ", 
          SubscriptBox["\[Alpha]", "s"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16.37155710930787`", "\[VeryThinSpace]", "+", 
            RowBox[{"1.2372416265840441`*^-14", " ", "\[ImaginaryI]"}]}], 
           ")"}], " ", "\[Alpha]", " ", "epsIR"}]}], ")"}]}], "epsIR"]}], ",", 
    RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(d\\), \\(ss\\)], \
\\(c\\)]\\)\"\>", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"174.24066416956433`", "\[VeryThinSpace]", "-", 
         RowBox[{"46.917040761194706`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       
       SuperscriptBox["\[Alpha]", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.13637903086224654`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.6981317007977318`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
       
       SubsuperscriptBox["\[Alpha]", "s", "2"]}], "-", 
      RowBox[{"22.203160736441426`", " ", "\[Alpha]", " ", 
       SubscriptBox["\[Alpha]", "s"]}]}]}], ",", 
    RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(d\\), \\(sv\\)], \
\\(c\\)]\\)\"\>", "\[Rule]", 
     RowBox[{"\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"37.55785116339496`", "\[VeryThinSpace]", "+", 
           RowBox[{"1.9772733790877988`", " ", "\[ImaginaryI]"}]}], ")"}], 
         " ", "\[Alpha]"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2.8037889126886024`", "\[VeryThinSpace]", "+", 
           RowBox[{"5.551115123125783`*^-17", " ", "\[ImaginaryI]"}]}], ")"}],
          " ", 
         SubscriptBox["\[Alpha]", "s"]}]}], ")"}]}]}], ",", 
    RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(d\\), \\(vs\\)], \
\\(c\\)]\\)\"\>", "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Alpha]", "s"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "0.7172063070091664`"}], "-", 
           RowBox[{"3.236481217336715`", " ", "\[ImaginaryI]"}]}], ")"}], " ",
          "\[Alpha]"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0.2557106828667123`", "\[VeryThinSpace]", "+", 
           RowBox[{"1.3089969389957468`", " ", "\[ImaginaryI]"}]}], ")"}], 
         " ", 
         SubscriptBox["\[Alpha]", "s"]}]}], ")"}]}]}], ",", 
    RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(d\\), \\(vv\\)], \
\\(c\\)]\\)\"\>", "\[Rule]", 
     RowBox[{
      SubscriptBox["\[Alpha]", "s"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"33.49317884494778`", "\[VeryThinSpace]", "-", 
           RowBox[{"35.70322109884077`", " ", "\[ImaginaryI]"}]}], ")"}], " ",
          "\[Alpha]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0.8386573420773057`", "\[VeryThinSpace]", "-", 
           RowBox[{"2.290744643242557`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
         SubscriptBox["\[Alpha]", "s"]}]}], ")"}]}]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8854696649901123`*^9, {3.885469846412633*^9, 3.885469873229348*^9}, 
   3.885501739884027*^9, 3.886144976260488*^9, 3.8871571203175983`*^9, 
   3.88719810801367*^9, 3.887326840112773*^9, 3.887372210829443*^9, 
   3.887544424683794*^9, 3.888313640632695*^9, 3.888448497710314*^9, 
   3.888448586898264*^9, 3.8885152320293207`*^9, 3.888575761512753*^9, 
   3.890399645259322*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"8744cc84-85e0-4f56-b24f-cbaa0537a18a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Large ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["M", "ew"], " ", "expansion"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "c4b50756-1c34-46e4-bcf0-715864b59727"]
}], "Subsection",
 CellChangeTimes->{{3.84259382659449*^9, 3.842593868114985*^9}, {
  3.8562039056012573`*^9, 3.856203954198106*^9}, {3.856204026604372*^9, 
  3.8562040311800222`*^9}, {3.8785727370661573`*^9, 3.878572751557129*^9}, {
  3.878573728279428*^9, 
  3.878573733137206*^9}},ExpressionUUID->"518d07cd-7646-4aa0-b24b-\
e2773d908bea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Tmatching4QeqNLO", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"matching4QeqNLO", "[", 
          RowBox[{"[", 
           RowBox[{"xx", ",", "2"}], "]"}], "]"}], "//", "Expand"}], "//", 
        "Terms"}], ",", 
       RowBox[{"{", 
        RowBox[{"xx", ",", "1", ",", 
         RowBox[{"Length", "[", "matching4QeqNLO", "]"}]}], "}"}]}], "]"}]}], 
    ",", "xx"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.878647001583445*^9, 3.8786470357150393`*^9}, {
  3.8786471119088163`*^9, 3.878647117899047*^9}, {3.878675547358547*^9, 
  3.878675550714058*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"ca5ed5c3-283f-4380-85b3-8077a29fafc4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"T0matching4QeqNLO", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"matching4QeqNLO", "[", 
         RowBox[{"[", 
          RowBox[{"xx", ",", "2"}], "]"}], "]"}], "//", "Expand"}], ",", 
       RowBox[{"{", 
        RowBox[{"xx", ",", "1", ",", 
         RowBox[{"Length", "[", "matching4QeqNLO", "]"}]}], "}"}]}], "]"}]}], 
    ",", "xx"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.890404314459673*^9, 3.8904043179402847`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"7069c81a-35ca-492d-9eec-d56bc8fc2a67"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Ematching4QeqNLO", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Tmatching4QeqNLO", "[", 
                    RowBox[{"[", 
                    RowBox[{"xx", ",", "yy"}], "]"}], "]"}], "//", 
                    RowBox[{
                    RowBox[{"Series", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"{", 
                    RowBox[{"mt", ",", "Infinity", ",", "2"}], "}"}]}], "]"}],
                     "&"}]}], "//", "Normal"}], "//", 
                    RowBox[{
                    RowBox[{"Series", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"{", 
                    RowBox[{"mb", ",", "0", ",", "1"}], "}"}]}], "]"}], 
                    "&"}]}], "//", "Normal"}], "//", "PowerExpand"}], "//", 
                    "Expand"}], ")"}], "/.", " ", 
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{"mt", "^", "2"}]}], "\[RuleDelayed]", "0"}]}], 
                    RowBox[{"(*", 
                    RowBox[{"/.", " ", 
                    RowBox[{
                    RowBox[{"1", "/", "mt"}], "\[RuleDelayed]", "0"}]}], 
                    "*)"}], "/.", 
                    RowBox[{
                    RowBox[{"Log", "[", "MH", "]"}], "\[RuleDelayed]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"L", "[", 
                    RowBox[{"H", ",", "t"}], "]"}], "/", "2"}], "+", 
                    RowBox[{"Log", "[", "mt", "]"}]}]}]}], "/.", 
                    RowBox[{
                    RowBox[{"Log", "[", "MZ", "]"}], "\[RuleDelayed]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"L", "[", 
                    RowBox[{"Z", ",", "t"}], "]"}], "/", "2"}], "+", 
                    RowBox[{"Log", "[", "mt", "]"}]}]}]}], "/.", 
                   RowBox[{
                    RowBox[{"Log", "[", "MW", "]"}], "\[RuleDelayed]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"L", "[", 
                    RowBox[{"W", ",", "t"}], "]"}], "/", "2"}], "+", 
                    RowBox[{"Log", "[", "mt", "]"}]}]}]}], "/.", 
                  RowBox[{
                   RowBox[{"Log", "[", "mb", "]"}], "\[RuleDelayed]", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"L", "[", 
                    RowBox[{"b", ",", "t"}], "]"}], "/", "2"}], "+", 
                    RowBox[{"Log", "[", "mt", "]"}]}]}]}], "/.", 
                 RowBox[{
                  RowBox[{"Log", "[", "mt", "]"}], "\[RuleDelayed]", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"L", "[", "t", "]"}], "/", "2"}], "+", 
                   RowBox[{"Log", "[", "ScaleMu", "]"}]}]}]}], "/.", 
                RowBox[{
                 RowBox[{"Log", "[", "mb", "]"}], "\[RuleDelayed]", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"L", "[", "b", "]"}], "/", "2"}], "+", 
                  RowBox[{"Log", "[", "ScaleMu", "]"}]}]}]}], "/.", 
               RowBox[{
                RowBox[{"L", "[", "t", "]"}], "\[RuleDelayed]", 
                RowBox[{"-", 
                 RowBox[{"L", "[", "t", "]"}]}]}]}], "/.", 
              RowBox[{
               RowBox[{"L", "[", "b", "]"}], "\[RuleDelayed]", 
               RowBox[{"-", 
                RowBox[{"L", "[", "b", "]"}]}]}]}], "//", "PowerExpand"}], "//",
             "Expand"}], ",", 
           RowBox[{"{", 
            RowBox[{"yy", ",", "1", ",", 
             RowBox[{"Length", "[", 
              RowBox[{"Tmatching4QeqNLO", "[", 
               RowBox[{"[", "xx", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], "//", 
         RowBox[{"Apply", "[", "Plus", "]"}]}], "//", "Expand"}], ",", 
       RowBox[{"{", 
        RowBox[{"xx", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", "yy"}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.856204093046646*^9, 3.856204110359643*^9}, {
   3.8562041794213543`*^9, 3.856204179962742*^9}, {3.856213054685689*^9, 
   3.8562130660120687`*^9}, {3.85621309720684*^9, 3.8562131163680964`*^9}, 
   3.856213153602742*^9, {3.856213205732399*^9, 3.856213253255328*^9}, {
   3.85621328477249*^9, 3.856213292504751*^9}, {3.856260263570142*^9, 
   3.856260305405491*^9}, {3.85626034593043*^9, 3.8562603482473*^9}, {
   3.856260394830661*^9, 3.856260397478574*^9}, 3.856260472086233*^9, {
   3.8562607237232533`*^9, 3.856260724811378*^9}, {3.872704771814793*^9, 
   3.872704779942638*^9}, {3.872704885841772*^9, 3.8727049018495283`*^9}, {
   3.87274483514077*^9, 3.872744850316835*^9}, {3.872744895349832*^9, 
   3.872744941445918*^9}, {3.87274498348125*^9, 3.872745099239554*^9}, {
   3.872745815742075*^9, 3.872745825140642*^9}, {3.8727458847508717`*^9, 
   3.872745894019569*^9}, {3.8727459801365213`*^9, 3.8727460518278723`*^9}, {
   3.872746084899016*^9, 3.872746090083692*^9}, {3.872746240778564*^9, 
   3.87274629935354*^9}, {3.87274635146352*^9, 3.8727464179067383`*^9}, {
   3.872746461881955*^9, 3.872746480455958*^9}, {3.87274667499325*^9, 
   3.87274669311971*^9}, {3.8785727622725143`*^9, 3.878572827019659*^9}, {
   3.8785728741441402`*^9, 3.878572904090407*^9}, {3.878572988763207*^9, 
   3.878573156145117*^9}, {3.8785732895887203`*^9, 3.8785733279699574`*^9}, {
   3.8785922355316467`*^9, 3.8785922639186707`*^9}, {3.878592803985441*^9, 
   3.878592805421297*^9}, {3.878635897007936*^9, 3.878635907099085*^9}, {
   3.8786359648623457`*^9, 3.878635964928043*^9}, {3.878636057666575*^9, 
   3.878636066169544*^9}, {3.8786363702823*^9, 3.878636375566702*^9}, {
   3.8786468771762466`*^9, 3.878646877592531*^9}, {3.87864697515112*^9, 
   3.878646975731035*^9}, {3.878647052992181*^9, 3.878647133278296*^9}, {
   3.878650317083911*^9, 3.878650319843175*^9}, {3.8786755550056763`*^9, 
   3.8786755657372017`*^9}, {3.878679645448925*^9, 3.878679651156128*^9}, {
   3.879510664338378*^9, 3.879510664375218*^9}, 3.8884046820031776`*^9},
 CellLabel->
  "In[164]:=",ExpressionUUID->"fd977973-3827-4cb4-a7ee-0d4c59cc2566"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Ematching4QeqNLO", "[", 
                    RowBox[{"[", "5", "]"}], "]"}], "/.", 
                    RowBox[{
                    RowBox[{"sw", "^", "2"}], "\[RuleDelayed]", 
                    RowBox[{"1", "-", 
                    RowBox[{"cw", "^", "2"}]}]}]}], "/.", 
                    RowBox[{"MZ", "\[RuleDelayed]", 
                    RowBox[{"MW", " ", "/", "cw"}]}]}], "//", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{
                    SubscriptBox["\[Alpha]", "s"], "\[Alpha]"}]}], "]"}], 
                    "&"}]}], ")"}], "/.", 
                    RowBox[{"cw", "\[RuleDelayed]", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"sw", "^", "2"}]}], "]"}]}]}], "/.", " ", 
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"cw", " ", "sw"}], ")"}], "^", "2"}]}], 
                    "\[RuleDelayed]", 
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{"cw", "^", "2"}]}], "+", 
                    RowBox[{"1", "/", 
                    RowBox[{"sw", "^", "2"}]}]}]}]}], "//", 
                    RowBox[{
                    RowBox[{"Collect", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"{", 
                    RowBox[{"sw", ",", "cw", ",", 
                    RowBox[{"L", "[", "___", "]"}], ",", "eps"}], "}"}], ",", 
                    "Simplify"}], "]"}], "&"}]}], 
                    RowBox[{"(*", 
                    RowBox[{"//", "Expand"}], "*)"}], ")"}], 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"/.", 
                    RowBox[{"cw", "\[RuleDelayed]", 
                    RowBox[{"MW", "/", "MZ"}]}]}], "/.", 
                    RowBox[{"MZ", "\[RuleDelayed]", 
                    RowBox[{"MW", "/", "cw"}]}]}], "/.", 
                    RowBox[{"cw", "\[RuleDelayed]", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"1", "-", 
                    RowBox[{"sw", "^", "2"}]}], "]"}]}]}], "*)"}], "//", 
                    "Simplify"}], "//", "Expand"}], "//", 
                    RowBox[{
                    RowBox[{"Collect", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"{", 
                    RowBox[{"sw", ",", "cw", ",", 
                    RowBox[{"L", "[", "___", "]"}], ",", "eps"}], "}"}], ",", 
                    "Simplify"}], "]"}], "&"}]}], ")"}], "/.", 
                    RowBox[{
                    RowBox[{"sw", "^", "2"}], "\[RuleDelayed]", 
                    RowBox[{"1", "-", 
                    RowBox[{"cw", "^", "2"}]}]}]}], "//", 
                    RowBox[{
                    RowBox[{"Collect", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"{", 
                    RowBox[{"sw", ",", "cw", ",", 
                    RowBox[{"L", "[", "___", "]"}], ",", "eps"}], "}"}], ",", 
                    "Simplify"}], "]"}], "&"}]}], "//", "PowerExpand"}], "//",
                     "Expand"}], ")"}], 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"/.", " ", 
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"cw", " ", "sw"}], ")"}], "^", "2"}]}], 
                    "\[RuleDelayed]", 
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{"cw", "^", "2"}]}], "+", 
                    RowBox[{"1", "/", 
                    RowBox[{"sw", "^", "2"}]}]}]}]}], "/.", 
                    RowBox[{
                    RowBox[{"L", "[", "__", "]"}], "\[RuleDelayed]", "0"}]}], 
                    "/.", 
                    RowBox[{
                    RowBox[{"Log", "[", "2", "]"}], "\[RuleDelayed]", "0"}]}],
                     "/.", " ", 
                    RowBox[{
                    RowBox[{"1", "/", "eps"}], "\[RuleDelayed]", "0"}]}], 
                    "*)"}], "/.", " ", 
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{"cw", "^", "3"}]}], "\[RuleDelayed]", 
                    RowBox[{
                    RowBox[{"MZ", "/", "MW"}], "/", 
                    RowBox[{"cw", "^", "2"}]}]}]}], "/.", " ", 
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"cw", " ", "sw"}], ")"}], "^", "2"}]}], 
                    "\[RuleDelayed]", 
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{"cw", "^", "2"}]}], "+", 
                    RowBox[{"1", "/", 
                    RowBox[{"sw", "^", "2"}]}]}]}]}], "/.", 
                    RowBox[{
                    RowBox[{"sw", "^", "4"}], "\[RuleDelayed]", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"cw", "^", "2"}]}], ")"}], "^", "2"}]}]}], "//", 
                    "Expand"}], ")"}], "//", 
                    RowBox[{
                    RowBox[{"Collect", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"L", "[", "__", "]"}], ",", "eps", ",", 
                    RowBox[{"Log", "[", "__", "]"}], ",", "Pi", ",", "sw", 
                    ",", "cw"}], "}"}]}], "]"}], "&"}]}], ")"}], "//", 
                    "FullSimplify"}], "//", "Expand"}], ")"}], "/.", " ", 
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"cw", "^", "2"}], "-", "1"}], ")"}]}], 
                    "\[RuleDelayed]", " ", 
                    RowBox[{
                    RowBox[{"-", "1"}], "/", 
                    RowBox[{"sw", "^", "2"}]}]}]}], "/.", " ", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{"cw", "^", "2"}]}], "/", 
                    RowBox[{"sw", "^", "2"}]}], "\[RuleDelayed]", " ", 
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{"cw", "^", "2"}]}], "+", 
                    RowBox[{"1", "/", 
                    RowBox[{"sw", "^", "2"}]}]}]}]}], "/.", 
                   RowBox[{
                    RowBox[{"cw", "^", "2"}], "\[RuleDelayed]", 
                    RowBox[{"1", "-", 
                    RowBox[{"sw", "^", "2"}]}]}]}], "//", "Simplify"}], "//", 
                 "Expand"}], "//", 
                RowBox[{
                 RowBox[{"Collect", "[", 
                  RowBox[{"#", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"L", "[", "__", "]"}], ",", "eps", ",", 
                    RowBox[{"Log", "[", "__", "]"}], ",", "Pi"}], "}"}]}], 
                  "]"}], "&"}]}], ")"}], "/.", 
              RowBox[{
               RowBox[{"sw", "^", "2"}], "\[RuleDelayed]", 
               RowBox[{"1", "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"MW", "/", "MZ"}], ")"}], "^", "2"}]}]}]}], "/.", 
             RowBox[{
              RowBox[{"cw", "^", "3"}], "\[RuleDelayed]", 
              RowBox[{"cw", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"sw", "^", "2"}]}], ")"}]}]}]}], "/.", 
            RowBox[{
             RowBox[{"sw", "^", "2"}], "\[RuleDelayed]", 
             RowBox[{"1", "-", 
              RowBox[{"cw", "^", "2"}]}]}]}], 
           RowBox[{"(*", 
            RowBox[{"/.", 
             RowBox[{
              RowBox[{"cw", "^", "3"}], "\[RuleDelayed]", 
              RowBox[{"cw", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"sw", "^", "2"}]}], ")"}]}]}]}], "*)"}], "/.", 
           RowBox[{"cw", "\[RuleDelayed]", 
            RowBox[{"MW", "/", "MZ"}]}]}], "/.", 
          RowBox[{"MZ", "\[RuleDelayed]", 
           RowBox[{"MW", "/", "cw"}]}]}], "/.", 
         RowBox[{
          RowBox[{"cw", "^", "3"}], "\[RuleDelayed]", 
          RowBox[{"cw", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"sw", "^", "2"}]}], ")"}]}]}]}], "//", "Expand"}], "//", 
       
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"L", "[", "__", "]"}], ",", "eps", ",", 
            RowBox[{"Log", "[", "__", "]"}], ",", "Pi", ",", "sw"}], "}"}]}], 
         "]"}], "&"}]}], ")"}], "//", "PowerExpand"}], "//", "Expand"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"L", "[", "__", "]"}], ",", "eps", ",", 
        RowBox[{"Log", "[", "__", "]"}], ",", "Pi", ",", "sw"}], "}"}]}], 
     "]"}], "&"}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"/.", 
        RowBox[{
         RowBox[{"L", "[", 
          RowBox[{"b", ",", "t"}], "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"Log", "[", "mb", "]"}]}], "-", 
          RowBox[{"2", 
           RowBox[{"Log", "[", "mt", "]"}]}]}]}]}], "/.", 
       RowBox[{
        RowBox[{"L", "[", "t", "]"}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"Log", "[", "Mu", "]"}]}], "-", 
         RowBox[{"2", 
          RowBox[{"Log", "[", "mt", "]"}]}]}]}]}], "/.", 
      RowBox[{
       RowBox[{"Log", "[", "Mu", "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mu", "^", "2"}], "/", "mt"}], "/", "mb"}], "]"}], "/", 
         "2"}], "+", 
        RowBox[{
         RowBox[{"Log", "[", "mt", "]"}], "/", "2"}], "+", 
        RowBox[{
         RowBox[{"Log", "[", "mb", "]"}], "/", "2"}]}]}]}], "//", "Expand"}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.878572803411083*^9, 3.878572806699898*^9}, {
   3.878572897945239*^9, 3.878572917129342*^9}, {3.87857317822198*^9, 
   3.878573189197953*^9}, {3.878573353742231*^9, 3.8785733541050577`*^9}, {
   3.87857338820958*^9, 3.878573430659552*^9}, {3.8785734845824013`*^9, 
   3.878573592372266*^9}, {3.878573641485183*^9, 3.878573673835079*^9}, {
   3.8785737193573523`*^9, 3.878573719886759*^9}, {3.878573804882806*^9, 
   3.878573825784779*^9}, {3.878590226854307*^9, 3.878590240951109*^9}, {
   3.8785928513364773`*^9, 3.8785928530608788`*^9}, {3.878594227577591*^9, 
   3.878594234167865*^9}, {3.878594285684004*^9, 3.878594286712392*^9}, {
   3.878594339341638*^9, 3.878594348526125*^9}, {3.878594761119699*^9, 
   3.8785947612107477`*^9}, {3.878635921717184*^9, 3.878635938691657*^9}, {
   3.878635969837487*^9, 3.878635989669175*^9}, {3.878636030154148*^9, 
   3.878636043442067*^9}, {3.87863638102773*^9, 3.878636381129603*^9}, {
   3.878651362960684*^9, 3.878651392670404*^9}, {3.8786514621378307`*^9, 
   3.878651462229157*^9}, {3.8786515139073257`*^9, 3.8786515192712383`*^9}, {
   3.8786540303103237`*^9, 3.878654031236307*^9}, {3.878654070451823*^9, 
   3.8786542191817617`*^9}, {3.878654251964897*^9, 3.8786542993397827`*^9}, 
   3.8786747117356*^9, {3.878674911538506*^9, 3.878674922240587*^9}, {
   3.87867499356388*^9, 3.878675002487859*^9}, {3.8786758733459883`*^9, 
   3.878675911294318*^9}, {3.878676169352881*^9, 3.878676188254592*^9}, 
   3.8786792665105143`*^9, {3.878679365534596*^9, 3.878679365584309*^9}, 
   3.8786794220624332`*^9, {3.878679473405017*^9, 3.878679473812492*^9}, {
   3.878679530802882*^9, 3.878679531185877*^9}, {3.878679574856986*^9, 
   3.8786795837865562`*^9}, {3.8786796690225277`*^9, 3.8786796808949203`*^9}, 
   3.87867997559639*^9, {3.8795101050949907`*^9, 3.879510108566064*^9}, {
   3.885541105508219*^9, 3.885541236657077*^9}, {3.8855413866964693`*^9, 
   3.885541489593692*^9}, {3.8855416482778873`*^9, 3.885541660399967*^9}, {
   3.885541793287298*^9, 3.885541793317045*^9}, {3.885542070368063*^9, 
   3.885542208370337*^9}, {3.885542256009581*^9, 3.885542262345828*^9}, 
   3.8855424884582653`*^9, {3.885545962920657*^9, 3.8855459690856953`*^9}, 
   3.885546004435704*^9, 3.885546224906858*^9, {3.885554812405534*^9, 
   3.885554845449896*^9}, {3.885834004575923*^9, 3.8858340046837187`*^9}, {
   3.885834074623336*^9, 3.885834119644361*^9}, {3.8858344391602907`*^9, 
   3.88583454398979*^9}, {3.8858345961082897`*^9, 3.8858346167134523`*^9}, {
   3.8858346586315737`*^9, 3.885834658754334*^9}, {3.885834726061132*^9, 
   3.885834762442843*^9}, {3.885834806132167*^9, 3.885834818405039*^9}, {
   3.885837074232482*^9, 3.885837094978167*^9}, {3.8858371548986063`*^9, 
   3.88583716385705*^9}, {3.88583720394763*^9, 3.885837247704617*^9}, {
   3.885837281955393*^9, 3.885837302937146*^9}, {3.885837340910489*^9, 
   3.8858373512362833`*^9}, {3.885837415458455*^9, 3.885837499458239*^9}, {
   3.886174848156754*^9, 3.886174848263163*^9}, {3.886175135158848*^9, 
   3.886175195491943*^9}, {3.886175252174121*^9, 3.8861752686247787`*^9}, {
   3.8861769751731453`*^9, 3.8861769830030327`*^9}, {3.886177368533465*^9, 
   3.886177368637562*^9}, {3.886177499728366*^9, 3.886177500041471*^9}, {
   3.88617753252852*^9, 3.8861776526193447`*^9}, {3.8861913599980087`*^9, 
   3.88619143226888*^9}, {3.886191463650219*^9, 3.886191478521891*^9}, {
   3.8861915185550823`*^9, 3.8861915490170918`*^9}, {3.8861915809364243`*^9, 
   3.886191600593354*^9}, {3.886192646013527*^9, 3.88619268756558*^9}, {
   3.8861928424123707`*^9, 3.886192856763619*^9}, {3.886845811296474*^9, 
   3.886845911413229*^9}, {3.886845953357163*^9, 3.886846029204278*^9}, {
   3.887200089165454*^9, 3.887200118418015*^9}, {3.887205370931225*^9, 
   3.887205370999675*^9}, {3.887207793678486*^9, 3.887207793764854*^9}, {
   3.88720798451474*^9, 3.887208005257102*^9}, {3.8872437259163017`*^9, 
   3.887243779381242*^9}, {3.887244499792997*^9, 3.887244499893589*^9}, {
   3.887244774654786*^9, 3.887244775748578*^9}, {3.887245710939588*^9, 
   3.887245717415142*^9}, {3.887285545740856*^9, 3.887285545794832*^9}, {
   3.887285666674972*^9, 3.8872856740109873`*^9}, {3.888313650705459*^9, 
   3.8883136507927094`*^9}, {3.888313993310149*^9, 3.8883139994213448`*^9}, {
   3.8883141556305847`*^9, 3.888314155717083*^9}, {3.888314194134502*^9, 
   3.888314203064649*^9}, {3.888314272617929*^9, 3.88831427273346*^9}, {
   3.8883143445413303`*^9, 3.8883143445853157`*^9}, {3.88833313676966*^9, 
   3.888333169336142*^9}, {3.888339723557313*^9, 3.888339747636924*^9}, {
   3.8883398365996017`*^9, 3.888339889849419*^9}, {3.888339940519414*^9, 
   3.888339997602594*^9}, {3.88834021031516*^9, 3.888340214925473*^9}, {
   3.8883402961591673`*^9, 3.888340350272232*^9}, {3.888358593750988*^9, 
   3.8883586100003147`*^9}, {3.888358770829422*^9, 3.888358770920347*^9}, {
   3.888358817232788*^9, 3.888358892051485*^9}, {3.888358965113936*^9, 
   3.888359014755412*^9}, {3.888359048030113*^9, 3.888359055876359*^9}, {
   3.8884048131845512`*^9, 3.888404861979534*^9}, {3.8884493610980253`*^9, 
   3.88844939305363*^9}, {3.888529980425906*^9, 3.888529989744074*^9}, {
   3.888530095232752*^9, 3.8885301309668093`*^9}, {3.888530172248015*^9, 
   3.8885301725140343`*^9}, {3.888530228911497*^9, 3.88853022924219*^9}, {
   3.8885302760587263`*^9, 3.888530282197126*^9}, {3.888530323159704*^9, 
   3.888530323266814*^9}, {3.888530379840736*^9, 3.8885303991792583`*^9}, {
   3.8885312916087503`*^9, 3.888531291690194*^9}, {3.888531451419375*^9, 
   3.888531524185629*^9}, 3.888531611725871*^9, {3.888531657101787*^9, 
   3.88853174564957*^9}, {3.888531781679181*^9, 3.888531792260337*^9}, {
   3.888532372523774*^9, 3.888532387889041*^9}, {3.888532615015163*^9, 
   3.888532618912705*^9}, {3.8885327235407124`*^9, 3.8885327503350267`*^9}, {
   3.888532800829526*^9, 3.888532804356369*^9}, {3.888533069873088*^9, 
   3.8885330699816027`*^9}, {3.888534624382698*^9, 3.888534639489296*^9}, {
   3.888534674508795*^9, 3.888534767253159*^9}, {3.888534823126774*^9, 
   3.888534826839731*^9}, {3.888534879772945*^9, 3.888534884070808*^9}, {
   3.888534917561647*^9, 3.888534951783984*^9}, {3.8885350333199043`*^9, 
   3.888535033934248*^9}, {3.888535334333365*^9, 3.888535334535557*^9}, {
   3.888535382222562*^9, 3.888535535467201*^9}, 3.888535659969829*^9, {
   3.8885357118044033`*^9, 3.8885357548728733`*^9}, {3.8885359289954567`*^9, 
   3.8885359387696953`*^9}, {3.888536002808848*^9, 3.8885360211164293`*^9}, {
   3.8885360953251333`*^9, 3.888536099504583*^9}, {3.888536430824194*^9, 
   3.888536456766266*^9}, {3.888576224948827*^9, 3.888576236006463*^9}, {
   3.8885768246450872`*^9, 3.8885768247095947`*^9}, {3.888619766373919*^9, 
   3.8886197664227753`*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"3b2328d3-424c-473f-878d-1896e97a07f4"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"L", "(", "t", ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", "CF"}], 
       RowBox[{"32", " ", 
        SuperscriptBox["cw", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", "CF", " ", 
          SuperscriptBox["mt", "2"]}], 
         RowBox[{"8", " ", 
          SuperscriptBox["MW", "2"]}]], "+", 
        FractionBox[
         RowBox[{"3", " ", "CF"}], "32"]}], 
       SuperscriptBox["sw", "2"]]}], ")"}]}], "+", 
   FractionBox["CF", 
    RowBox[{"8", " ", 
     SuperscriptBox["cw", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     FractionBox["CF", "8"], "-", 
     FractionBox[
      RowBox[{"CF", " ", 
       SuperscriptBox["mt", "2"]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["MW", "2"]}]]}], 
    SuperscriptBox["sw", "2"]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8885354399898148`*^9, 3.888535486143407*^9}, 
   3.888535536642558*^9, 3.888535660843671*^9, {3.8885357126682796`*^9, 
   3.888535755139138*^9}, {3.888535929954166*^9, 3.888535939861207*^9}, {
   3.888536009534196*^9, 3.888536022081609*^9}, 3.8885361003793097`*^9, {
   3.888536432281892*^9, 3.888536459640353*^9}, {3.888576225494968*^9, 
   3.8885762363589077`*^9}, 3.888576825080883*^9, 3.888619767140983*^9, {
   3.8886202574183702`*^9, 3.888620272475754*^9}, 3.888623029641657*^9},
 CellLabel->
  "Out[195]=",ExpressionUUID->"e648cae4-94ef-493b-8585-20fa2df0a42e"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4-quark matching - unequal mass (top-bottom) ", "Section",
 CellChangeTimes->{{3.842593776393434*^9, 3.842593792835311*^9}, {
   3.856203825326137*^9, 3.856203872980936*^9}, {3.856213453236024*^9, 
   3.856213466497058*^9}, {3.888579863332534*^9, 3.888579866262546*^9}, {
   3.8885799435253677`*^9, 3.888579943633164*^9}, 
   3.894711746808614*^9},ExpressionUUID->"b374d66d-87e2-480d-85f9-\
d46e5ef49681"],

Cell[CellGroupData[{

Cell["Tree-level contribution", "Subsection",
 CellChangeTimes->{{3.84259382659449*^9, 3.842593868114985*^9}, {
  3.8562039056012573`*^9, 3.856203954198106*^9}, {3.856204026604372*^9, 
  3.8562040311800222`*^9}},ExpressionUUID->"6d2e7225-fe56-4d1b-85d5-\
ba67faf72855"],

Cell[BoxData[
 RowBox[{
  RowBox[{"matching4QNeqLO", "=", 
   RowBox[{"Import", "[", "\"\<Data/Matching4QNeqLO.m\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8562048642634583`*^9, 3.856204882909316*^9}, {
   3.8562126793779*^9, 3.8562126811642723`*^9}, {3.85621277985813*^9, 
   3.8562128086381598`*^9}, {3.8562133195017967`*^9, 3.856213319818659*^9}, 
   3.856353635408177*^9, 3.856521611134083*^9, 3.885467508084004*^9, 
   3.894712185907441*^9},ExpressionUUID->"0d6cd31b-c26c-40a0-bacc-\
3ac0be22d5d6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Nmatching4QNeqLO", "=", 
  RowBox[{"matching4QNeqLO", "//.", "replaceN"}]}]], "Input",
 CellChangeTimes->{{3.856213327281468*^9, 3.85621334745958*^9}, {
   3.856219339639597*^9, 3.8562193429961042`*^9}, {3.856260456945651*^9, 
   3.856260475789166*^9}, 3.856260720331658*^9, 3.874163811052772*^9, {
   3.889448314733585*^9, 3.889448318279293*^9}, {3.889448366576195*^9, 
   3.889448367710267*^9}, {3.893200755722251*^9, 3.893200759699415*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"02aaad0e-e18f-4b08-9f17-5f76642dd3fc"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(d\\), \\(ss\\)]\\)\"\>", "\[Rule]", 
     
     RowBox[{
      RowBox[{"-", "0.052864029268640166`"}], " ", "\[Alpha]"}]}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(d\\), \\(sv\\)]\\)\"\>", "\[Rule]", 
     
     RowBox[{"0.4981030883551107`", " ", "\[Alpha]"}]}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(d\\), \\(vs\\)]\\)\"\>", "\[Rule]", 
     "0"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(d\\), \\(vv\\)]\\)\"\>", "\[Rule]", 
     "0"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(d\\), \\(ss\\)], \
\\(c\\)]\\)\"\>", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.9962061767102214`"}], " ", "\[Alpha]"}]}], ",", 
    RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(d\\), \\(sv\\)], \
\\(c\\)]\\)\"\>", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.25303025529690226`"}], " ", "\[Alpha]"}]}], ",", 
    RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(d\\), \\(vs\\)], \
\\(c\\)]\\)\"\>", "\[Rule]", "0"}], ",", 
    RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(d\\), \\(vv\\)], \
\\(c\\)]\\)\"\>", "\[Rule]", "0"}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.875035584418083*^9, 3.878635862928423*^9, {3.88546750247402*^9, 
   3.885467509810996*^9}, 3.885467808419031*^9, 3.885469591000823*^9, 
   3.885497361451103*^9, 3.8855016502787313`*^9, 3.885754298270089*^9, 
   3.88614452600276*^9, 3.887156783848057*^9, 3.8873266309411097`*^9, {
   3.888053963064931*^9, 3.888053982379545*^9}, 3.888449441123109*^9, 
   3.8885396333564663`*^9, 3.888954725655267*^9, 3.889448368192292*^9, 
   3.893200605485813*^9, {3.893200742030449*^9, 3.893200760042972*^9}},
 CellLabel->"Out[23]=",ExpressionUUID->"c1c167ed-721e-4384-9d14-23cc2368b841"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Large ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["M", "ew"], " ", "expansion"}], TraditionalForm]],
  ExpressionUUID->"0b004c22-5253-4bc5-b10a-53c54a0380a3"]
}], "Subsection",
 CellChangeTimes->{{3.84259382659449*^9, 3.842593868114985*^9}, {
  3.8562039056012573`*^9, 3.856203954198106*^9}, {3.856204026604372*^9, 
  3.8562040311800222`*^9}, {3.8785727370661573`*^9, 3.878572751557129*^9}, {
  3.878573728279428*^9, 
  3.878573733137206*^9}},ExpressionUUID->"9ec41362-748d-45a1-bd23-\
4101fd1a84af"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ematching4QNeqLO", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"matching4QNeqLO", "[", 
                    RowBox[{"[", 
                    RowBox[{"xx", ",", "2"}], "]"}], "]"}], "//", 
                    RowBox[{
                    RowBox[{"Series", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"{", 
                    RowBox[{"mt", ",", "Infinity", ",", "2"}], "}"}]}], "]"}],
                     "&"}]}], "//", "Normal"}], "//", 
                    RowBox[{
                    RowBox[{"Series", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"{", 
                    RowBox[{"mb", ",", "0", ",", "2"}], "}"}]}], "]"}], 
                    "&"}]}], "//", "Normal"}], "//", "PowerExpand"}], "//", 
                 "Expand"}], ")"}], "/.", " ", 
               RowBox[{
                RowBox[{"1", "/", 
                 RowBox[{"mt", "^", "2"}]}], "\[RuleDelayed]", "0"}]}], 
              RowBox[{"(*", 
               RowBox[{"/.", " ", 
                RowBox[{
                 RowBox[{"1", "/", "mt"}], "\[RuleDelayed]", "0"}]}], "*)"}], 
              "/.", 
              RowBox[{
               RowBox[{"Log", "[", "MH", "]"}], "\[RuleDelayed]", 
               RowBox[{
                RowBox[{
                 RowBox[{"L", "[", 
                  RowBox[{"H", ",", "t"}], "]"}], "/", "2"}], "+", 
                RowBox[{"Log", "[", "mt", "]"}]}]}]}], "/.", 
             RowBox[{
              RowBox[{"Log", "[", "MZ", "]"}], "\[RuleDelayed]", 
              RowBox[{
               RowBox[{
                RowBox[{"L", "[", 
                 RowBox[{"Z", ",", "t"}], "]"}], "/", "2"}], "+", 
               RowBox[{"Log", "[", "mt", "]"}]}]}]}], "/.", 
            RowBox[{
             RowBox[{"Log", "[", "mb", "]"}], "\[RuleDelayed]", 
             RowBox[{
              RowBox[{
               RowBox[{"L", "[", 
                RowBox[{"b", ",", "t"}], "]"}], "/", "2"}], "+", 
              RowBox[{"Log", "[", "mt", "]"}]}]}]}], "/.", 
           RowBox[{
            RowBox[{"Log", "[", "mt", "]"}], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{
              RowBox[{"L", "[", "t", "]"}], "/", "2"}], "+", 
             RowBox[{"Log", "[", "ScaleMu", "]"}]}]}]}], "/.", 
          RowBox[{
           RowBox[{"Log", "[", "mb", "]"}], "\[RuleDelayed]", 
           RowBox[{
            RowBox[{
             RowBox[{"L", "[", "b", "]"}], "/", "2"}], "+", 
            RowBox[{"Log", "[", "ScaleMu", "]"}]}]}]}], "/.", 
         RowBox[{
          RowBox[{"L", "[", "t", "]"}], "\[RuleDelayed]", 
          RowBox[{"-", 
           RowBox[{"L", "[", "t", "]"}]}]}]}], "/.", 
        RowBox[{
         RowBox[{"L", "[", "b", "]"}], "\[RuleDelayed]", 
         RowBox[{"-", 
          RowBox[{"L", "[", "b", "]"}]}]}]}], "//", "PowerExpand"}], "//", 
      "Expand"}], ",", 
     RowBox[{"{", 
      RowBox[{"xx", ",", "1", ",", 
       RowBox[{"Length", "[", "matching4QNeqLO", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.856204093046646*^9, 3.856204110359643*^9}, {
   3.8562041794213543`*^9, 3.856204179962742*^9}, {3.856213054685689*^9, 
   3.8562130660120687`*^9}, {3.85621309720684*^9, 3.8562131163680964`*^9}, 
   3.856213153602742*^9, {3.856213205732399*^9, 3.856213253255328*^9}, {
   3.85621328477249*^9, 3.856213292504751*^9}, {3.856260263570142*^9, 
   3.856260305405491*^9}, {3.85626034593043*^9, 3.8562603482473*^9}, {
   3.856260394830661*^9, 3.856260397478574*^9}, 3.856260472086233*^9, {
   3.8562607237232533`*^9, 3.856260724811378*^9}, {3.872704771814793*^9, 
   3.872704779942638*^9}, {3.872704885841772*^9, 3.8727049018495283`*^9}, {
   3.87274483514077*^9, 3.872744850316835*^9}, {3.872744895349832*^9, 
   3.872744941445918*^9}, {3.87274498348125*^9, 3.872745099239554*^9}, {
   3.872745815742075*^9, 3.872745825140642*^9}, {3.8727458847508717`*^9, 
   3.872745894019569*^9}, {3.8727459801365213`*^9, 3.8727460518278723`*^9}, {
   3.872746084899016*^9, 3.872746090083692*^9}, {3.872746240778564*^9, 
   3.87274629935354*^9}, {3.87274635146352*^9, 3.8727464179067383`*^9}, {
   3.872746461881955*^9, 3.872746480455958*^9}, {3.87274667499325*^9, 
   3.87274669311971*^9}, {3.8785727622725143`*^9, 3.878572827019659*^9}, {
   3.8785728741441402`*^9, 3.878572904090407*^9}, {3.878572988763207*^9, 
   3.878573156145117*^9}, {3.8785732895887203`*^9, 3.8785733279699574`*^9}, {
   3.8785922355316467`*^9, 3.8785922639186707`*^9}, {3.878592803985441*^9, 
   3.878592805421297*^9}, {3.878635897007936*^9, 3.878635907099085*^9}, {
   3.8786359648623457`*^9, 3.878635964928043*^9}, {3.8883243658184233`*^9, 
   3.888324371990039*^9}, {3.888954737692808*^9, 3.888954755965707*^9}, 
   3.888955019733597*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"311bb664-60e6-4113-9009-38cb0bf76f26"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Ematching4QNeqLO", "/.", 
       RowBox[{
        RowBox[{"sw", "^", "2"}], "\[RuleDelayed]", 
        RowBox[{"1", "-", 
         RowBox[{"cw", "^", "2"}]}]}]}], "/.", 
      RowBox[{"MZ", "\[RuleDelayed]", 
       RowBox[{"MW", " ", "/", "cw"}]}]}], 
     RowBox[{"(*", 
      RowBox[{"//", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"#", ",", "\[Alpha]"}], "]"}], "&"}]}], "*)"}], ")"}], "/.", 
    " ", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"cw", " ", "sw"}], ")"}], "^", "2"}]}], "\[RuleDelayed]", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"cw", "^", "2"}]}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"sw", "^", "2"}]}]}]}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"sw", ",", "cw"}], "}"}], ",", "Simplify"}], "]"}], 
    "&"}]}]}]], "Input",
 CellChangeTimes->{{3.878572803411083*^9, 3.878572806699898*^9}, {
   3.878572897945239*^9, 3.878572917129342*^9}, {3.87857317822198*^9, 
   3.878573189197953*^9}, {3.878573353742231*^9, 3.8785733541050577`*^9}, {
   3.87857338820958*^9, 3.878573430659552*^9}, {3.8785734845824013`*^9, 
   3.878573592372266*^9}, {3.878573641485183*^9, 3.878573673835079*^9}, {
   3.8785737193573523`*^9, 3.878573719886759*^9}, {3.878573804882806*^9, 
   3.878573825784779*^9}, {3.878590226854307*^9, 3.878590240951109*^9}, {
   3.8785928513364773`*^9, 3.8785928530608788`*^9}, {3.878594227577591*^9, 
   3.878594234167865*^9}, {3.878594285684004*^9, 3.878594286712392*^9}, {
   3.878594339341638*^9, 3.878594348526125*^9}, {3.878594761119699*^9, 
   3.8785947612107477`*^9}, {3.878635921717184*^9, 3.878635938691657*^9}, {
   3.878635969837487*^9, 3.878635989669175*^9}, {3.878636030154148*^9, 
   3.878636043442067*^9}, {3.885467527504455*^9, 3.88546752831723*^9}, {
   3.885472601944358*^9, 3.885472603700968*^9}, {3.8861446091738863`*^9, 
   3.886144632352221*^9}, {3.886145649233837*^9, 3.8861456514775743`*^9}, {
   3.88614569915868*^9, 3.8861456992126713`*^9}, {3.886145731225315*^9, 
   3.88614573256262*^9}, {3.8883145229497757`*^9, 3.888314536776882*^9}, {
   3.888316021900968*^9, 3.888316021974196*^9}, {3.888324256579639*^9, 
   3.888324258641831*^9}, {3.888324375765933*^9, 3.888324375956996*^9}, {
   3.888324408256811*^9, 3.8883244085616093`*^9}, {3.8889547459123297`*^9, 
   3.888954778272928*^9}, {3.8889550257851543`*^9, 3.8889550375393267`*^9}, 
   3.888955625824877*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"0f441709-81fc-44d8-b8b9-f6eae9103480"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"mb", " ", "mt", " ", "\[Pi]", " ", "\[Alpha]"}], 
     RowBox[{"9", " ", 
      SuperscriptBox["MW", "2"]}]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["cw", "2"], " ", "mb", " ", "mt", " ", "\[Pi]", " ", 
      "\[Alpha]"}], 
     RowBox[{"9", " ", 
      SuperscriptBox["MW", "2"]}]], "+", 
    FractionBox[
     RowBox[{"mb", " ", "mt", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["MH", "2"]}], "+", 
        RowBox[{"4", " ", "mb", " ", "mt"}]}], ")"}], " ", "\[Pi]", " ", 
      "\[Alpha]"}], 
     RowBox[{"4", " ", 
      SuperscriptBox["MH", "2"], " ", 
      SuperscriptBox["MW", "2"], " ", 
      SuperscriptBox["sw", "2"]}]]}], ",", 
   FractionBox[
    RowBox[{"mb", " ", "mt", " ", "\[Pi]", " ", "\[Alpha]"}], 
    RowBox[{"4", " ", 
     SuperscriptBox["MW", "2"], " ", 
     SuperscriptBox["sw", "2"]}]], ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"mb", " ", "mt", " ", "\[Pi]", " ", "\[Alpha]"}], 
     RowBox[{"2", " ", 
      SuperscriptBox["MW", "2"], " ", 
      SuperscriptBox["sw", "2"]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"mb", " ", "\[Pi]", " ", "\[Alpha]"}], 
     RowBox[{"2", " ", "mt", " ", 
      SuperscriptBox["sw", "2"]}]]}], ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.8785728045327806`*^9, 3.878572807016719*^9}, {
   3.8785728921875763`*^9, 3.8785729174789047`*^9}, 3.878573092259246*^9, {
   3.8785731356312943`*^9, 3.8785731578410873`*^9}, 3.8785731896952877`*^9, {
   3.878573329872295*^9, 3.878573354632845*^9}, {3.878573400009377*^9, 
   3.8785734309666433`*^9}, {3.878573519475975*^9, 3.878573530312591*^9}, {
   3.878573572762767*^9, 3.878573592713089*^9}, {3.878573657219009*^9, 
   3.878573674450478*^9}, {3.8785738056485567`*^9, 3.8785738263730183`*^9}, {
   3.8785902326034527`*^9, 3.878590241232942*^9}, 3.878592134481783*^9, 
   3.87859221928747*^9, 3.878592265885419*^9, 3.8785928089190197`*^9, 
   3.878592853646421*^9, {3.8785942282625628`*^9, 3.878594234795096*^9}, 
   3.878594287190884*^9, {3.878594340300131*^9, 3.878594348859054*^9}, 
   3.8785947617895927`*^9, {3.878635910879026*^9, 3.8786359902053022`*^9}, {
   3.878636030613418*^9, 3.8786360437462053`*^9}, 3.885467528666072*^9, 
   3.885467815445467*^9, 3.885469594483642*^9, {3.885472602363029*^9, 
   3.88547260397968*^9}, 3.885497365553357*^9, {3.88614460490991*^9, 
   3.88614463253374*^9}, {3.886145649693779*^9, 3.88614565171273*^9}, 
   3.8861456996904078`*^9, {3.886145731534009*^9, 3.886145732762097*^9}, 
   3.887156784002965*^9, 3.88732663099644*^9, 3.88805398639283*^9, {
   3.888314523548347*^9, 3.8883145369560328`*^9}, 3.8883160222259207`*^9, 
   3.88831608029909*^9, {3.888324256939262*^9, 3.8883242588649883`*^9}, {
   3.8883243990637207`*^9, 3.88832440872894*^9}, 3.888449445555497*^9, 
   3.888539637561614*^9, {3.888954742787799*^9, 3.888954778572257*^9}, {
   3.88895502362967*^9, 3.888955037796916*^9}, 3.888955626508576*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"379f4460-9785-45e9-8d4b-09a9db391f8e"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
Evaluator->"New Kernel",
WindowSize->{907, 631},
WindowMargins->{{Automatic, 137}, {Automatic, 157}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 196, 3, 37, "Input",ExpressionUUID->"9a1a24d0-eba4-4c04-b8a8-d3a15b2b4ac2"],
Cell[CellGroupData[{
Cell[621, 20, 277, 5, 57, "Input",ExpressionUUID->"f0f7130f-9a98-42ce-a296-e403521c67a6",
 InitializationCell->True],
Cell[901, 27, 1038, 16, 38, "Output",ExpressionUUID->"42db50d3-f78c-4503-8759-47ade221d0fd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1976, 48, 163, 3, 56, "Subsubsection",ExpressionUUID->"c8e701c4-2a46-4f84-9128-14c369830d6e"],
Cell[2142, 53, 1055, 26, 194, "Input",ExpressionUUID->"0793f2db-586e-4991-9a93-6a803e9c2f44"],
Cell[3200, 81, 1758, 38, 116, "Input",ExpressionUUID->"52a64a8f-6fa6-4116-843e-3bfe6df77774"],
Cell[4961, 121, 306, 7, 64, "Input",ExpressionUUID->"f2dc9611-d1f6-4a97-88ef-b5ea97a9d050"]
}, Closed]],
Cell[CellGroupData[{
Cell[5304, 133, 212, 3, 65, "Section",ExpressionUUID->"98541bfe-0f29-439e-89d5-dfb46d6426dc"],
Cell[5519, 138, 669, 12, 37, "Input",ExpressionUUID->"1cf80173-d27e-408d-958d-ca61aa6c0bd4"],
Cell[CellGroupData[{
Cell[6213, 154, 121, 1, 37, "Input",ExpressionUUID->"43bdaa84-d5cd-48e8-b33d-b6e8e87ee65a"],
Cell[6337, 157, 9961, 259, 143, "Output",ExpressionUUID->"33d5e84b-053d-4f31-a1c7-b9dd41f6a1e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16335, 421, 1687, 32, 64, "Input",ExpressionUUID->"b3a76d4b-475d-4524-aefd-116148458bc6"],
Cell[18025, 455, 1359, 32, 148, "Output",ExpressionUUID->"fe6cc812-cf15-430a-84d5-eac990970408"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19421, 492, 565, 14, 68, "Subsection",ExpressionUUID->"2ca479c7-f883-4642-832d-be732da8decf"],
Cell[19989, 508, 5027, 113, 246, "Input",ExpressionUUID->"0cd8441b-1e85-499e-8d94-d2d6b6146f0f"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[25065, 627, 279, 4, 65, "Section",ExpressionUUID->"ed02ab51-5a27-4580-9b20-da39c3c59e78"],
Cell[CellGroupData[{
Cell[25369, 635, 268, 4, 67, "Subsection",ExpressionUUID->"5b8a1165-d6dd-4295-be8c-9f2542041cd5"],
Cell[25640, 641, 546, 11, 37, "Input",ExpressionUUID->"b9a97926-8d10-45d3-8711-2217dccac30f"],
Cell[CellGroupData[{
Cell[26211, 656, 751, 14, 37, "Input",ExpressionUUID->"d19a78cf-6c9b-4b8a-ae1b-0428f83d8b1b"],
Cell[26965, 672, 1520, 34, 38, "Output",ExpressionUUID->"6dac5857-fbe4-4f9a-acb1-d1c96082ca33"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[28534, 712, 565, 14, 47, "Subsection",ExpressionUUID->"7c98d5cd-ab65-4386-a299-6f06815ce984"],
Cell[CellGroupData[{
Cell[29124, 730, 185, 2, 37, "Input",ExpressionUUID->"0ca4a23a-4f4c-48a4-8cd1-300c15cc109f"],
Cell[29312, 734, 3418, 91, 126, "Output",ExpressionUUID->"7359594c-f3dd-4bd4-a4fc-63a028abc2c4"]
}, Open  ]],
Cell[32745, 828, 5434, 119, 246, "Input",ExpressionUUID->"fcd17551-9722-4d4a-9b1d-935474034c61"],
Cell[CellGroupData[{
Cell[38204, 951, 2881, 60, 90, "Input",ExpressionUUID->"a4f91ab6-1887-400e-9ecf-a1ad3e8b88b3"],
Cell[41088, 1013, 4527, 102, 116, "Output",ExpressionUUID->"d98afac9-f32f-443c-b1c5-cdf0a7806bc4"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[45664, 1121, 278, 4, 46, "Subsection",ExpressionUUID->"e8002b64-11a8-477d-9fcc-2e22d7dafd97"],
Cell[45945, 1127, 517, 10, 37, "Input",ExpressionUUID->"fa792ef8-db21-4d3e-8b16-490b5889c177"],
Cell[CellGroupData[{
Cell[46487, 1141, 555, 13, 39, "Input",ExpressionUUID->"1376b193-1996-441e-ae95-3ea758c88eef"],
Cell[47045, 1156, 4839, 119, 257, "Output",ExpressionUUID->"310130b4-eabe-40cb-9409-9d15d021ca80"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51921, 1280, 513, 9, 37, "Input",ExpressionUUID->"3987cf77-c04a-44a9-a0c6-e9168bab287d"],
Cell[52437, 1291, 8280, 205, 401, "Output",ExpressionUUID->"8744cc84-85e0-4f56-b24f-cbaa0537a18a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[60766, 1502, 565, 14, 47, "Subsection",ExpressionUUID->"518d07cd-7646-4aa0-b24b-e2773d908bea"],
Cell[61334, 1518, 769, 20, 64, "Input",ExpressionUUID->"ca5ed5c3-283f-4380-85b3-8077a29fafc4"],
Cell[62106, 1540, 624, 16, 64, "Input",ExpressionUUID->"7069c81a-35ca-492d-9eec-d56bc8fc2a67"],
Cell[62733, 1558, 6730, 140, 324, "Input",ExpressionUUID->"fd977973-3827-4cb4-a7ee-0d4c59cc2566"],
Cell[CellGroupData[{
Cell[69488, 1702, 18480, 386, 792, "Input",ExpressionUUID->"3b2328d3-424c-473f-878d-1896e97a07f4"],
Cell[87971, 2090, 1519, 41, 90, "Output",ExpressionUUID->"e648cae4-94ef-493b-8585-20fa2df0a42e"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[89551, 2138, 411, 6, 84, "Section",ExpressionUUID->"b374d66d-87e2-480d-85f9-d46e5ef49681"],
Cell[CellGroupData[{
Cell[89987, 2148, 269, 4, 67, "Subsection",ExpressionUUID->"6d2e7225-fe56-4d1b-85d5-ba67faf72855"],
Cell[90259, 2154, 517, 10, 37, "Input",ExpressionUUID->"0d6cd31b-c26c-40a0-bacc-3ac0be22d5d6"],
Cell[CellGroupData[{
Cell[90801, 2168, 546, 8, 37, "Input",ExpressionUUID->"02aaad0e-e18f-4b08-9f17-5f76642dd3fc"],
Cell[91350, 2178, 1814, 35, 60, "Output",ExpressionUUID->"c1c167ed-721e-4384-9d14-23cc2368b841"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[93213, 2219, 532, 13, 47, "Subsection",ExpressionUUID->"9ec41362-748d-45a1-bd23-4101fd1a84af"],
Cell[93748, 2234, 5271, 116, 246, "Input",ExpressionUUID->"311bb664-60e6-4113-9009-38cb0bf76f26"],
Cell[CellGroupData[{
Cell[99044, 2354, 2675, 57, 116, "Input",ExpressionUUID->"0f441709-81fc-44d8-b8b9-f6eae9103480"],
Cell[101722, 2413, 3162, 65, 119, "Output",ExpressionUUID->"379f4460-9785-45e9-8d4b-09a9db391f8e"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


